An Application of Rubi: Series Expansion of the Quark Mass Renormalization Group Equation

We highlight how Rule-based Integration (Rubi) is an enhanced method of symbolic integration which allows for the integration of many difficult integrals not accomplished by other computer algebra systems. Using Rubi, many integration techniques become tractable. Integrals are approached using step-wise simplification, hence distilling an integral (if the solution is unknown) into composite integrals which highlight yet undiscovered integration rules. The motivating example we use is the derivation of the updated series expansion of the quark mass renormalization group equation (RGE) to five-loop order. This series provides the relation between a light quark mass in the modified minimal subtraction ($\overline{\text{MS}}$) scheme defined at some given scale, e.g. at the tau-lepton mass scale, and another chosen energy scale, $s$. This relation explicitly depicts the renormalization scheme dependence of the running quark mass on the scale parameter, $s$, and is important in accurately determining a light quark mass at a chosen scale. The five-loop QCD $\beta(a_s)$ and $\gamma(a_s)$ functions are used in this determination.

==> Series_solution_of_quark_mass_RGE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    583984,      11802]
NotebookOptionsPosition[    573375,      11652]
NotebookOutlinePosition[    573742,      11668]
CellTagsIndexPosition[    573699,      11665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SERIES SOLUTION OF QUARK MASS RGE", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.7337243363163424`*^9}, {
   3.7391064184104595`*^9, 3.739106420723307*^9}, {3.7466894059468*^9, 
   3.746689433836176*^9}, {3.749971442213195*^9, 
   3.7499714573018217`*^9}},ExpressionUUID->"1a5688f0-aff4-4fb6-a0c7-\
04646487bddf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Written", " ", "in", " ", "Mathematica", " ", 
   RowBox[{"11.3", ".", " ", "Uses"}], " ", "Rubi", " ", "4.16", ".0", 
   RowBox[{".4", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.746995456925191*^9, 3.7469954687446966`*^9}, {
  3.7499716047344103`*^9, 3.7499716084374995`*^9}, {3.749971641037262*^9, 
  3.7499716469653997`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7fcca367-b5a1-415f-8c67-135e6185d55b"],

Cell["\<\
This notebook provides code to using Rubi to calculate the perturbative \
series solution of the quark mass renormalization group equation.  It is \
intended as a supplement to the paper: Mes, Stephens, \[OpenCurlyQuote]An \
Application of Rubi: Series Expansion of the Quark MassRenormalization Group \
Equation\[CloseCurlyQuote], (2018). 

Always check for the latest version in the git repository: \
\[LineSeparator]https://github.com/AlexesMes/light-quark-masses . 
(This repository also contains additional resources which would be of \
interest to the reader.) 

Please cite the journal paper if any part of this code is used in your own \
research.
This work is licensed under the Creative Commons Attribution-ShareAlike 4.0 \
International License. To view a copy of this license, visit \
http://creativecommons.org/licenses/by-sa/4.0/ or send a letter to Creative \
Commons, PO Box 1866, Mountain View, CA 94042, USA.

Mathematica code written by A. Mes and J. Stephens
ORCID ID: 0000-0002-1187-7655 and 0000-0002-0131-703X
Corresponding email address: MSXALE002@myuct.ac.za
Last revised: 11-11-2018. \
\>", "Text",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{{3.746692728851579*^9, 3.746692746071354*^9}, {
   3.7467672420011077`*^9, 3.746767410182422*^9}, {3.746769820515586*^9, 
   3.746769833636096*^9}, {3.746995072106369*^9, 3.746995074354418*^9}, {
   3.7469951191926985`*^9, 3.746995353388173*^9}, {3.746995389625813*^9, 
   3.7469954108660364`*^9}, {3.747230974336955*^9, 3.74723097727689*^9}, {
   3.747232430939901*^9, 3.7472324315647545`*^9}, {3.74801026838249*^9, 
   3.748010297231531*^9}, {3.748232361726777*^9, 3.748232496906763*^9}, {
   3.7482327630535297`*^9, 3.7482327640377035`*^9}, {3.748232797579576*^9, 
   3.7482328029489374`*^9}, {3.7482378355529194`*^9, 3.748237858983006*^9}, 
   3.7482490465984144`*^9, 3.748672514139798*^9, {3.7497498741399083`*^9, 
   3.7497498751531315`*^9}, {3.7499714723974824`*^9, 3.749971579293455*^9}, {
   3.75024398951744*^9, 3.7502439917825603`*^9}, 3.750402624624474*^9, {
   3.750417366037219*^9, 3.7504173743689938`*^9}, {3.750433850888977*^9, 
   3.750433867688815*^9}, 3.7505246901998177`*^9, {3.7510260198905573`*^9, 
   3.7510260213307056`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"40b855fe-7bc7-4a76-901f-a6962e935c86"],

Cell[BoxData[
 RowBox[{"<<", "GeneralUtilities`", " "}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"47fd632a-0d4c-4084-8e6f-991feae2444c"],

Cell[CellGroupData[{

Cell["Installing Rubi", "Subsubsection",
 CellChangeTimes->{{3.747457578020629*^9, 
  3.7474575919242973`*^9}},ExpressionUUID->"8e951af5-0d05-4389-a94f-\
d4a9f1909d35"],

Cell["\<\
Rubi is a package developed by Albert Rich & Patrick Scheibe for the purpose \
of solving integrals using rules. 
This package (in paclet format) needs to be installed if used for the first \
time. Comment in the following line to install Rubi v4.16.0.4 - used in this \
notebook.\
\>", "Text",
 CellChangeTimes->{{3.747457596163718*^9, 3.7474577091328335`*^9}, {
  3.74745775975418*^9, 3.74745776452137*^9}},
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"cc34d309-d46d-49d6-a071-62e22712cc69"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "PacletInstall", "[", 
   "\"\<https://github.com/RuleBasedIntegration/Rubi/releases/download/4.16.0.\
4/Rubi-4.16.0.4.paclet\>\"", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7474576930083413`*^9, 3.7474576930083413`*^9}, {
  3.7474627873798637`*^9, 3.747462800829938*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9ba3e599-476f-43fe-b7c5-052aa595ecde"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading Rubi Functionality", "Subsubsection",
 CellChangeTimes->{{3.747457578020629*^9, 3.7474575919242973`*^9}, {
  3.7499718662612314`*^9, 3.7499718708529468`*^9}, {3.7504309414685965`*^9, 
  3.750430945346429*^9}},ExpressionUUID->"2a083531-1783-479a-969e-\
b85105028636"],

Cell["Rubi is loaded using the following command.", "Text",
 CellChangeTimes->{{3.747457596163718*^9, 3.7474577091328335`*^9}, {
  3.74745775975418*^9, 3.74745776452137*^9}, {3.750430973379181*^9, 
  3.7504309792202215`*^9}},
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"0d9db0d6-0045-49cf-9c43-e80903a78690"],

Cell[BoxData[
 RowBox[{"<<", "Rubi`"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"fbda327d-e85d-49df-9001-442e111cf1e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Global Inputs and Constants ", "Section",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.73945524287597*^9, 3.739455256645566*^9}, {
   3.739455292010187*^9, 3.739455317879662*^9}, {3.7394586796041737`*^9, 
   3.7394586904403067`*^9}, 3.74997169115736*^9, 3.7499717265536413`*^9, 
   3.7499718231900654`*^9, {3.7499719690282044`*^9, 
   3.7499719771885386`*^9}},ExpressionUUID->"a24430c9-fd0b-4eb1-a1bf-\
d000d8e80f97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"nf", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
    RowBox[{"s0", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
    RowBox[{"s", "\[Element]", " ", "Reals"}]}]}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"491982a8-d07b-4231-97d7-da6bc1002f14"],

Cell[CellGroupData[{

Cell["QCD \[Beta]-Coefficients", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
  3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
  3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
  3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
  3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
  3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
  3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, {
  3.7337130618126287`*^9, 3.7337130644456253`*^9}, {3.7337156934802628`*^9, 
  3.7337157020905457`*^9}, {3.736154047919783*^9, 
  3.7361540555196495`*^9}},ExpressionUUID->"520c2800-ca0a-4074-9ec1-\
56648ce9bf67"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "known", " ", "\[Beta]", " ", "co"}], "-", 
      RowBox[{"efficients", " ", "of", " ", 
       RowBox[{"QCD", ".", " ", 
        RowBox[{"Source", ":", " ", "Baikov"}]}]}]}], ",", " ", "Chetyrkin", 
     ",", " ", "K\[UDoubleDot]hn", ",", " ", 
     RowBox[{
      RowBox[{"'", "Five"}], "-", 
      RowBox[{
      "Loop", " ", "Running", " ", "of", " ", "the", " ", "QCD", " ", 
       "coupling", " ", 
       RowBox[{"constant", "'"}], 
       RowBox[{
        RowBox[{"(", "2017", ")"}], ".", " ", "Reference"}], " ", "to", " ", 
       "earlier", " ", "co"}], "-", 
      RowBox[{
      "efficient", " ", "determinations", " ", "is", " ", "given", " ", "in", 
       " ", "this", " ", 
       RowBox[{"paper", "."}]}]}]}], "*)"}],
   FontColor->RGBColor[0, 0, 1]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"b0C", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{
         FractionBox["2", "3"], "nf"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b1C", "=", 
     RowBox[{
      FractionBox["1", "16"], 
      RowBox[{"(", 
       RowBox[{"102", "-", 
        RowBox[{
         FractionBox["38", "3"], "nf"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b2C", "=", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2857", "2"], " ", "-", 
        RowBox[{
         FractionBox["5033", "18"], " ", "nf"}], " ", "+", 
        RowBox[{
         FractionBox["325", "54"], " ", 
         SuperscriptBox["nf", "2"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b3C", "=", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["149753", "6"], " ", "+", 
        RowBox[{"3564", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1078361", "162"], "+", 
           RowBox[{
            FractionBox["6508", "27"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "nf"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["50065", "162"], "+", 
           RowBox[{
            FractionBox["6472", "81"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
         SuperscriptBox["nf", "2"]}], "+", 
        RowBox[{
         FractionBox["1093", "729"], " ", 
         SuperscriptBox["nf", "3"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b4C", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["4", "5"]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["8157455", "16"], "+", 
        RowBox[{
         FractionBox["621885", "2"], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["88209", "2"], "*", 
         RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
        RowBox[{"288090", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"nf", "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "336460813"}], "1944"], "-", 
           RowBox[{
            FractionBox["4811164", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["33935", "6"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox["1358995", "27"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", "\n", 
        "           ", 
        RowBox[{
         SuperscriptBox["nf", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["25960913", "1944"], "+", 
           RowBox[{
            FractionBox["698531", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["10526", "9"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
           RowBox[{
            FractionBox["381760", "81"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["nf", "3"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "630559"}], "5832"], "-", 
           RowBox[{
            FractionBox["48722", "243"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["1618", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox["460", "9"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["nf", "4"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1205", "2916"], "-", 
           RowBox[{
            FractionBox["152", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, 
   3.7337130618126287`*^9, {3.73596252933651*^9, 3.735962536834755*^9}, {
   3.735962585569146*^9, 3.7359629103452325`*^9}, {3.735962952929186*^9, 
   3.7359629691909885`*^9}, 3.735971443837992*^9, {3.736138048462916*^9, 
   3.736138067283676*^9}, 3.738929225756891*^9, {3.7391055451322613`*^9, 
   3.7391055565909586`*^9}, {3.7391058698244815`*^9, 3.739105871720192*^9}, {
   3.7391246116576614`*^9, 3.739124645163149*^9}, {3.7391246756596704`*^9, 
   3.739124700818946*^9}, {3.7467721828478317`*^9, 3.7467722587257285`*^9}, {
   3.7467726384263787`*^9, 3.7467727159378185`*^9}, {3.746772757336344*^9, 
   3.7467728041654263`*^9}, {3.746773547377438*^9, 3.7467735560555983`*^9}, {
   3.746773647565114*^9, 3.7467736652653255`*^9}, {3.7469525609748836`*^9, 
   3.746952584875058*^9}, {3.7475682255460234`*^9, 3.747568227782048*^9}, {
   3.7482495184371023`*^9, 3.748249547960112*^9}, {3.749972063913438*^9, 
   3.7499720719369674`*^9}, {3.7503482133447437`*^9, 3.7503482324855814`*^9}},
 
 CellLabel->"In[6]:=",ExpressionUUID->"4a4e3947-dc19-494d-baf9-60dd1a06871c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["QCD \[Gamma]-Coefficients", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, 
   3.7337130618126287`*^9, {3.73596252933651*^9, 3.735962536834755*^9}, {
   3.735962585569146*^9, 3.7359629103452325`*^9}, {3.735962952929186*^9, 
   3.7359629691909885`*^9}, 3.735971443837992*^9, {3.736138048462916*^9, 
   3.7361380778216224`*^9}, {3.7361540369835567`*^9, 
   3.7361540446637383`*^9}},ExpressionUUID->"105c8ed5-506b-468c-9864-\
b0da39f9b325"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "known", " ", "\[Gamma]", " ", "co"}], "-", 
     RowBox[{"efficients", " ", "of", " ", 
      RowBox[{"QCD", ".", " ", 
       RowBox[{"Source", ":", " ", "Baikov"}]}]}]}], ",", " ", "Chetyrkin", 
    ",", " ", "K\[UDoubleDot]hn", ",", " ", 
    RowBox[{
     RowBox[{
     "'", "Quark", " ", "Mass", " ", "and", " ", "Field", " ", "Anomalous", 
      " ", "Dimensions", " ", "to", " ", "order", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "s"], "5"], "'"}], " ", 
      RowBox[{
       RowBox[{"(", "2014", ")"}], ".", " ", "Reference"}], " ", "to", " ", 
      "earlier", " ", "co"}], "-", 
     RowBox[{
      RowBox[{"efficient", " ", "determinations"}], " ", "is", " ", "given", 
      " ", "in", " ", "this", " ", 
      RowBox[{"paper", "."}]}]}]}], "*)"}],
  FontColor->RGBColor[0, 0, 1]]], "Input",
 CellChangeTimes->{{3.7467731726785536`*^9, 3.7467731801759095`*^9}, {
   3.746773225685561*^9, 3.746773256874136*^9}, {3.7467735665855856`*^9, 
   3.746773637555157*^9}, {3.7469524279920483`*^9, 3.7469524439358006`*^9}, {
   3.746952573677049*^9, 3.7469525938322315`*^9}, 3.7475677265799427`*^9, 
   3.748249555461827*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"1bc7e699-6f30-4a93-b6d1-135524ed9234"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g0C", " ", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1C", " ", "=", " ", 
     RowBox[{
      FractionBox["1", "16"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["202", "3"], "-", 
        RowBox[{
         FractionBox["20", "9"], "*", "nf"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2C", " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "64"], 
       RowBox[{"(", 
        RowBox[{"1249", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["2216", "27"], "+", " ", 
            RowBox[{
             FractionBox["160", "3"], "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "*", "nf"}]}], " ", 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["140", "81"], "*", 
       SuperscriptBox["nf", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3C", " ", "=", " ", 
     RowBox[{
      FractionBox["1", "256"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["4603055", "162"], "+", 
        RowBox[{
         FractionBox["135680", "27"], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"8800", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "91723"}], "27"], "-", 
           RowBox[{
            FractionBox["34192", "9"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"880", "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], " ", "+", " ", 
           RowBox[{
            FractionBox["18400", "9"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], "*", "nf"}], " ", 
        "\n", "    ", "+", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           FractionBox["5242", "243"], "+", 
           RowBox[{
            FractionBox["800", "9"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["160", "3"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}]}], ")"}], "*", 
         SuperscriptBox["nf", "2"]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "332"}], "243"], "+", 
           RowBox[{
            FractionBox["64", "27"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "*", 
         SuperscriptBox["nf", "3"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g4C", " ", "=", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["4", "5"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["99512327", "162"], "+", 
        RowBox[{
         FractionBox["46402466", "243"], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"96800", "*", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["698126", "9"], "*", 
         RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
        RowBox[{
         FractionBox["231757160", "243"], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"242000", "*", 
         RowBox[{"Zeta", "[", "6", "]"}]}], "+", 
        RowBox[{"412720", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "\n", "   ", "+", 
        RowBox[{"nf", "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "150736283"}], "1458"], "-", 
           RowBox[{
            FractionBox["12538016", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["75680", "9"], "*", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["2038742", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox["49876180", "243"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
           RowBox[{
            FractionBox["638000", "9"], "*", 
            RowBox[{"Zeta", "[", "6", "]"}]}], "-", 
           RowBox[{
            FractionBox["1820000", "27"], "*", 
            RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "\n", "   ", "+", 
        RowBox[{
         SuperscriptBox["nf", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1320742", "729"], "+", 
           RowBox[{
            FractionBox["2010824", "243"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["46400", "27"], "*", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{
            FractionBox["166300", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
           RowBox[{
            FractionBox["264040", "81"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            FractionBox["92000", "27"], "*", 
            RowBox[{"Zeta", "[", "6", "]"}]}]}], ")"}]}], "\n", "   ", "+", 
        RowBox[{
         SuperscriptBox["nf", "3"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["91865", "1458"], "+", 
           RowBox[{
            FractionBox["12848", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["448", "9"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
           RowBox[{
            FractionBox["5120", "27"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["nf", "4"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "260"}], "243"], "-", 
           RowBox[{
            FractionBox["320", "243"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["64", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, 
   3.7337130618126287`*^9, {3.73596252933651*^9, 3.735962536834755*^9}, {
   3.735962585569146*^9, 3.7359629103452325`*^9}, {3.735962952929186*^9, 
   3.7359629691909885`*^9}, 3.735971443837992*^9, {3.736138048462916*^9, 
   3.73613806421103*^9}, {3.7372620204775305`*^9, 3.7372621118928585`*^9}, {
   3.737262194364388*^9, 3.737262248931553*^9}, 3.7389292350684595`*^9, {
   3.739105597519412*^9, 3.739105615419692*^9}, {3.7391058845643845`*^9, 
   3.7391058871546044`*^9}, {3.746772895476466*^9, 3.7467731634658833`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9aa0cd45-0b99-4731-9d3f-6c29b39385f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalization Group Equations ", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.749976885634153*^9, 3.749976887329587*^9}, {
   3.7499770474094143`*^9, 3.7499770729720097`*^9}, {3.749977544954085*^9, 
   3.7499775454896517`*^9}, {3.750042853124112*^9, 
   3.750042878759279*^9}},ExpressionUUID->"5badcf8f-9133-437c-82ec-\
141b0175198d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"In", " ", "QCD"}], ",", 
  RowBox[{"as", " ", "in", " ", "Quantum", " ", "Electrodynamics", " ", 
   RowBox[{"(", "QED", ")"}]}], ",", 
  RowBox[{
  "one", " ", "removes", " ", "the", " ", "present", " ", "divergences", " ", 
   "with", " ", "a", " ", "technique", " ", "known", " ", "as", " ", 
   RowBox[{"renormalization", ".", " ", "A"}], " ", "nonphysical", " ", 
   "renormalization", " ", "scale", " ", "parameter"}], ",", "\[Mu]", ",", 
  RowBox[{
  "is", " ", "introduced", " ", "in", " ", "the", " ", "renormalization", " ",
    "procedure", " ", "to", " ", "represent", " ", "the", " ", "point", " ", 
   "at", " ", "which", " ", "one", " ", "performs", " ", "the", " ", 
   "subtraction", " ", "of", " ", "the", " ", "divergences", " ", "to", " ", 
   "render", " ", "the", " ", "amplitudes", " ", 
   RowBox[{"finite", ".", " ", "Both"}], " ", "the", " ", "renormalized", " ",
    "coupling", " ", 
   SubscriptBox["\[Alpha]", "s"], 
   RowBox[{"(", 
    SuperscriptBox["\[Mu]", "2"], ")"}]}], ",", 
  RowBox[{"and", " ", "the", " ", "quark", " ", "masses"}], ",", 
  RowBox[{
   SubscriptBox["m", "q"], 
   RowBox[{"(", 
    SuperscriptBox["\[Mu]", "2"], ")"}]}], ",", 
  RowBox[{
  "depend", " ", "on", " ", "the", " ", "defining", " ", "renormalization", 
   " ", "scheme"}], ",", 
  RowBox[{"and", " ", "on", " ", "the", " ", "scale", " ", "parameter"}], ",", 
  RowBox[{"\[Mu]", ".", 
   StyleBox["\[IndentingNewLine]",
    FontFamily->"Source Sans Pro"]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.74997692767587*^9, 
   3.7499769936684017`*^9}, {3.7500429641988525`*^9, 3.750043095398734*^9}, 
   3.750043145262001*^9, 3.7503482438281083`*^9, {3.750348409749345*^9, 
   3.750348457234085*^9}, {3.7503485100473065`*^9, 3.7503485206725225`*^9}, {
   3.750348596671407*^9, 3.750348674799101*^9}, {3.7503487075792427`*^9, 
   3.7503487085324507`*^9}, {3.750348951251883*^9, 3.750348952454007*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"e3b2016c-79f2-433c-8a9e-e9e0919bc29a"],

Cell[CellGroupData[{

Cell[TextData[{
 "RGE for the running strong coupling, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "(", "\[Mu]", ")"}], TraditionalForm]],ExpressionUUID->
  "e6a0c57a-30bd-4792-bb89-866289e8ddb0"],
 " "
}], "Section",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.749976885634153*^9, 3.749976887329587*^9}, {
   3.7499770474094143`*^9, 3.7499770729720097`*^9}, {3.749977544954085*^9, 
   3.7499775454896517`*^9}},ExpressionUUID->"e9561423-e320-49d2-a499-\
99b60851299b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
    "The", " ", "renormalization", " ", "group", " ", "equation", " ", "for", 
     " ", "a", 
     RowBox[{"(", "s", ")"}]}], " ", "=", " ", 
    FractionBox[
     RowBox[{"\[Alpha]", 
      RowBox[{"(", "s", ")"}]}], "\[Pi]"]}],
   FontFamily->"Source Sans Pro"], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox[",",
   FontFamily->"Source Sans Pro"], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  RowBox[{
   StyleBox[
    RowBox[{"is", " ", "given", " ", 
     RowBox[{"by", ":", " ", 
      FractionBox[
       RowBox[{"d", " ", "a", 
        RowBox[{"(", "s", ")"}]}], 
       RowBox[{"d", " ", "ln", 
        RowBox[{"(", "s", ")"}]}]]}]}],
    FontFamily->"Source Sans Pro"], 
   StyleBox["=",
    FontFamily->"Source Sans Pro"], 
   RowBox[{
    StyleBox[
     RowBox[{"\[Beta]", 
      RowBox[{"(", 
       RowBox[{"a", 
        RowBox[{"(", "s", ")"}]}], ")"}]}],
     FontFamily->"Source Sans Pro"], 
    StyleBox["=",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox["\[Minus]",
       FontFamily->"Source Sans Pro"], 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"(", "s", ")"}], 
     StyleBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]0", " ", "+", " ", 
         RowBox[{"a", 
          RowBox[{"(", "s", ")"}], "\[Beta]1"}], " ", "+", " ", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          RowBox[{"(", "s", ")"}], "\[Beta]2"}], " ", "+", " ", 
         RowBox[{
          SuperscriptBox["a", "3"], 
          RowBox[{"(", "s", ")"}], "\[Beta]3"}], " ", "+", " ", 
         RowBox[{
          SuperscriptBox["a", "4"], 
          RowBox[{"(", "s", ")"}], "\[Beta]4"}]}], ")"}], ".", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        StyleBox["The",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["perturbative",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["series",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["solution",
         FontColor->GrayLevel[0.5]], 
        StyleBox["  ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["for",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["the",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["running",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], 
        StyleBox["coupling",
         FontColor->GrayLevel[0.5]], 
        StyleBox[" ",
         FontColor->GrayLevel[0.5]], "constant"}]}],
      FontFamily->"Source Sans Pro"]}]}]}], 
  StyleBox[",",
   FontFamily->"Source Sans Pro"], 
  StyleBox[
   RowBox[{"a", 
    StyleBox[
     RowBox[{"(", "s", ")"}],
     FontColor->GrayLevel[0.5]], 
    StyleBox["is",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["given",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox[
     RowBox[{"below", ".", "  ", "This"}],
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["equation",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["can",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["be",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["used",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["to",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["determine",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["the",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["running",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["coupling",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["constant",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["at",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["any",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["chosen",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["scale",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["s",
     FontColor->GrayLevel[0.5]]}],
   FontFamily->"Source Sans Pro"], 
  StyleBox[",",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[
   RowBox[{"where", " ", "a", 
    RowBox[{"(", "s", ")"}], " ", "is", " ", "known", " ", "at", " ", "some", 
    " ", "reference", " ", "scale", " ", 
    RowBox[{"s0", 
     StyleBox[".",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"Source", ":", " ", "Davier"}],
      FontFamily->"Source Sans Pro"]}]}],
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[",",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox["Hocker",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[",",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox["Zhang",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[",",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro",
   FontColor->GrayLevel[0.5]], 
  StyleBox[
   RowBox[{
    StyleBox["'",
     FontColor->GrayLevel[0.5]], 
    StyleBox["The",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["physics",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["of",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["hadronic",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["tau",
     FontColor->GrayLevel[0.5]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox[
     RowBox[{"decays", "'"}],
     FontColor->GrayLevel[0.5]], 
    RowBox[{
     StyleBox[
      RowBox[{"(", "2005", ")"}],
      FontColor->GrayLevel[0.5]], 
     StyleBox[".",
      FontColor->GrayLevel[0.5]], "\[IndentingNewLine]"}]}],
   FontFamily->"Source Sans Pro"]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.74997692767587*^9, 
   3.7499769936684017`*^9}},
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"0e472979-bb38-4c1c-b5b9-f83bf4ccf9d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"as", "[", 
    RowBox[{"s_", ",", "a0_", ",", "s0_"}], "]"}], ":=", "\n", 
   RowBox[{"a0", " ", "+", 
    RowBox[{
     SuperscriptBox["a0", "2"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b0"}], "*", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}], ")"}]}], " ", "+", 
    RowBox[{
     SuperscriptBox["a0", "3"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b1"}], "*", 
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}]}], " ", "+", " ", 
       RowBox[{
        SuperscriptBox["b0", "2"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["a0", "4"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b2"}], "*", 
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}]}], " ", "+", 
       RowBox[{
        FractionBox["5", "2"], " ", "*", "b0", "*", "b1", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["b0", "3"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "3"]}]}], ")"}]}], "  ", "+", 
    RowBox[{
     SuperscriptBox["a0", "5"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b3"}], "*", 
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}]}], " ", "+", 
       RowBox[{
        FractionBox["3", "2"], " ", "*", 
        SuperscriptBox["b1", "2"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "2"]}], "+", 
       RowBox[{"3", "*", "b0", "*", "b2", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "2"]}], " ", "-", 
       RowBox[{
        FractionBox["13", "3"], "*", 
        SuperscriptBox["b0", "2"], "*", "b1", "*", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}], "3"]}], "+", " ", 
       RowBox[{
        SuperscriptBox["b0", "4"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["a0", "6"], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b4"}], "*", 
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "2"], "*", "b0", "*", "b1", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox["7", "2"], "*", "b0", "*", "b3", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["35", "6"], "*", "b0", "*", 
        SuperscriptBox["b1", "2"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "3"]}], "-", 
       RowBox[{"6", "*", 
        SuperscriptBox["b0", "2"], "*", "b2", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "3"]}], "+", 
       RowBox[{
        FractionBox["77", "12"], "*", 
        SuperscriptBox["b0", "3"], "*", "b1", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "4"]}], "-", 
       RowBox[{
        SuperscriptBox["b0", "5"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], ")"}], "5"]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, 3.7499722549053564`*^9, {
   3.749972467193768*^9, 3.7499724939631352`*^9}, {3.749972543900506*^9, 
   3.7499726274719367`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"892b6425-3475-419e-869a-0e3c778cfb89"]
}, Open  ]],

Cell[CellGroupData[{

Cell["RGE for the running quark mass, m(s) ", "Section",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}},ExpressionUUID->"fafcdb36-20d7-41d2-bcfd-\
0b7b7592bed7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["The",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["renormalization",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["group",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["equation",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["for",
    FontFamily->"Source Sans Pro"], 
   StyleBox["  ",
    FontFamily->"Source Sans Pro"], 
   SubscriptBox[
    StyleBox["m",
     FontFamily->"Source Sans Pro"], "q"], 
   StyleBox[
    RowBox[{"(", "s", ")"}],
    FontFamily->"Source Sans Pro"]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox[",",
   FontFamily->"Source Sans Pro"], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  RowBox[{
   StyleBox[
    RowBox[{"is", " ", "given", " ", 
     RowBox[{"by", ":", "  ", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox["m", "q"], 
         RowBox[{"(", "s", ")"}]}]], 
       FractionBox[
        RowBox[{"d", " ", 
         SubscriptBox["m", "q"], 
         RowBox[{"(", "s", ")"}]}], 
        RowBox[{"d", " ", "ln", 
         RowBox[{"(", "s", ")"}]}]]}]}]}],
    FontFamily->"Source Sans Pro"], 
   StyleBox["=",
    FontFamily->"Source Sans Pro"], 
   RowBox[{
    StyleBox[
     RowBox[{"\[Gamma]", 
      RowBox[{"(", 
       RowBox[{"a", 
        RowBox[{"(", "s", ")"}]}], ")"}]}],
     FontFamily->"Source Sans Pro"], 
    StyleBox["=",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     StyleBox[
      RowBox[{
       RowBox[{
        StyleBox["\[Minus]",
         FontFamily->"Source Sans Pro"], "a"}], 
       RowBox[{"(", "s", ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]0", " ", "+", " ", 
          RowBox[{"a", 
           RowBox[{"(", "s", ")"}], "\[Gamma]1"}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["a", "2"], 
           RowBox[{"(", "s", ")"}], "\[Gamma]2"}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["a", "3"], 
           RowBox[{"(", "s", ")"}], "\[Gamma]3"}], " ", "+", " ", 
          RowBox[{
           SuperscriptBox["a", "4"], 
           RowBox[{"(", "s", ")"}], "\[Gamma]4"}]}], ")"}], ".", " ", "\n", 
        "This"}], " ", "is", " ", "a", "  ", "linear", " ", "seperable", " ", 
       "differential", " ", 
       RowBox[{"equation", ".", "  ", "It"}], " ", "can", " ", "be", " ", 
       RowBox[{"rearrranged", " ", ":", " ", "\[IndentingNewLine]", 
        RowBox[{
         SubscriptBox["m", "q"], 
         RowBox[{"(", "s", ")"}]}]}]}],
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["=",
      FontFamily->"Source Sans Pro"], 
     RowBox[{
      RowBox[{
       StyleBox[
        SubscriptBox["m", "q"],
        FontFamily->"Source Sans Pro"], 
       StyleBox[
        RowBox[{"(", "s0", ")"}],
        FontFamily->"Source Sans Pro"], 
       StyleBox[" ",
        FontFamily->"Source Sans Pro"], 
       StyleBox["*",
        FontFamily->"Source Sans Pro"], 
       StyleBox["Exp",
        FontFamily->"Source Sans Pro"], 
       RowBox[{
        StyleBox["(",
         FontFamily->"Source Sans Pro"], 
        RowBox[{
         StyleBox["\[Integral]",
          FontFamily->"Source Sans Pro"], 
         RowBox[{
          SubscriptBox[
           StyleBox[
            RowBox[{"da", "'"}],
            FontFamily->"Source Sans Pro"], "s"], 
          StyleBox[
           FractionBox[
            RowBox[{"\[Gamma]", 
             RowBox[{"(", 
              SubscriptBox[
               RowBox[{"a", "'"}], "s"], ")"}]}], 
            RowBox[{
             StyleBox["\[Beta]",
              FontFamily->"Source Sans Pro"], 
             RowBox[{
              StyleBox["(",
               FontFamily->"Source Sans Pro"], 
              SubscriptBox[
               StyleBox[
                RowBox[{"a", "'"}],
                FontFamily->"Source Sans Pro"], "s"], 
              StyleBox[")",
               FontFamily->"Source Sans Pro"]}]}]],
           FontFamily->"Source Sans Pro"]}]}], 
        StyleBox[")",
         FontFamily->"Source Sans Pro"]}]}], 
      StyleBox["  ",
       FontFamily->"Source Sans Pro"], 
      StyleBox["=",
       FontFamily->"Source Sans Pro"], 
      StyleBox["  ",
       FontFamily->"Source Sans Pro"], 
      RowBox[{
       StyleBox[
        SubscriptBox["m", "q"],
        FontFamily->"Source Sans Pro"], 
       StyleBox[
        RowBox[{"(", "s0", ")"}],
        FontFamily->"Source Sans Pro"], 
       StyleBox[" ",
        FontFamily->"Source Sans Pro"], 
       StyleBox["*",
        FontFamily->"Source Sans Pro"], 
       StyleBox["Exp",
        FontFamily->"Source Sans Pro"], 
       RowBox[{
        StyleBox["(",
         FontFamily->"Source Sans Pro"], 
        RowBox[{
         StyleBox["\[Integral]",
          FontFamily->"Source Sans Pro"], 
         RowBox[{
          SubscriptBox[
           StyleBox[
            RowBox[{"da", "'"}],
            FontFamily->"Source Sans Pro"], "s"], 
          StyleBox[
           FractionBox[
            RowBox[{"\[Gamma]0", " ", "+", "  ", 
             RowBox[{
              SubscriptBox[
               RowBox[{"a", "'"}], "s"], "\[Gamma]1"}], "  ", "+", "  ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "2"], "\[Gamma]2"}], " ", "+", " ", 
             
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "3"], "\[Gamma]3"}], "  ", "+", 
             "  ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "4"], "\[Gamma]4"}]}], 
            RowBox[{
             RowBox[{
              SubscriptBox[
               RowBox[{"a", "'"}], "s"], "\[Beta]0"}], " ", "+", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "2"], "\[Beta]1"}], " ", "+", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "3"], "\[Beta]2"}], " ", "+", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "4"], "\[Beta]3"}], " ", "+", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox[
                RowBox[{"a", "'"}], "s"], "5"], "\[Beta]4"}]}]],
           FontFamily->"Source Sans Pro"]}]}], 
        StyleBox[")",
         FontFamily->"Source Sans Pro"]}]}]}]}]}]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox[",",
   FontFamily->"Source Sans Pro"], 
  StyleBox["  ",
   FontFamily->"Source Sans Pro"], 
  StyleBox[
   RowBox[{"with", "  ", 
    SubscriptBox["a", "s"], 
    RowBox[{"(", "s", ")"}], " ", "and", " ", 
    SubscriptBox["a", "s"], 
    RowBox[{"(", "s0", ")"}], " ", "as", " ", "the", " ", "upper", " ", "and",
     " ", "lower", " ", "bounds", " ", "of", " ", "the", " ", "integral"}],
   FontFamily->"Source Sans Pro"], 
  StyleBox[",",
   FontFamily->"Source Sans Pro"], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox[
   RowBox[{
    RowBox[{
    "respectively", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "We"}], " ", "aim", " ", "to", " ", "calculate", " ", "the", " ", 
    "perturbative", " ", "series", " ", "solution", "  ", "for", " ", "the", 
    " ", "running", " ", "quark", " ", "mass"}],
   FontFamily->"Source Sans Pro"], 
  StyleBox[",",
   FontFamily->"Source Sans Pro"], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  RowBox[{
   SubscriptBox[
    StyleBox["m",
     FontFamily->"Source Sans Pro"], "q"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox[
    RowBox[{
     RowBox[{"(", "s", ")"}], ".", "  ", "This"}],
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["is",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["an",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["alternative",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["to",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["directly",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["integrating",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["the",
    FontFamily->"Source Sans Pro"], 
   StyleBox["  ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["defining",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["quark",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["mass",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["renormalization",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["group",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["equation",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox["given",
    FontFamily->"Source Sans Pro"], 
   StyleBox[" ",
    FontFamily->"Source Sans Pro"], 
   StyleBox[
    RowBox[{"above", ".", " "}],
    FontFamily->"Source Sans Pro"]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.7503490925138254`*^9, 
   3.7503494107031803`*^9}, {3.7503494440530295`*^9, 3.750349575632744*^9}, 
   3.7503527791276083`*^9},
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"02804edf-76de-4c14-b0c5-ca8200348f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{"g0", "+", " ", 
     RowBox[{"x", "*", "g1"}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["x", "2"], "*", "g2"}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], "*", "g3"}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["x", "4"], "*", "g4"}]}], 
    RowBox[{
     RowBox[{"x", "*", "b0"}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], "*", "b1"}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], "*", "b2"}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], "*", "b3"}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], "*", "b4"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.749972090364683*^9, 3.7499721244803634`*^9}, {
   3.749972496620026*^9, 3.7499724983564105`*^9}, {3.7499726513879423`*^9, 
   3.749972655363307*^9}, {3.750223911054753*^9, 3.75022394690086*^9}, {
   3.750223977468067*^9, 3.7502240651025324`*^9}, {3.7502243892680626`*^9, 
   3.750224404626979*^9}, {3.7502244376904697`*^9, 3.7502244629472013`*^9}, {
   3.7503074746887665`*^9, 3.7503074775025034`*^9}, {3.7503418371875615`*^9, 
   3.750341876787636*^9}, {3.7503496735119157`*^9, 3.7503497036126986`*^9}, {
   3.750349742872449*^9, 3.7503497989625597`*^9}, {3.7504336574813504`*^9, 
   3.75043365767598*^9}, 3.7504387903343954`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"21ea1639-b13e-4a38-b115-90f95196b910"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Indefinite", " ", "integral", " ", "of", " ", 
     StyleBox[
      FractionBox[
       RowBox[{"\[Gamma]", 
        RowBox[{"(", 
         SubscriptBox["a", "s"], ")"}]}], 
       RowBox[{
        StyleBox["\[Beta]",
         FontFamily->"Source Sans Pro"], 
        RowBox[{
         StyleBox["(",
          FontFamily->"Source Sans Pro"], 
         SubscriptBox[
          StyleBox["a",
           FontFamily->"Source Sans Pro"], "s"], 
         StyleBox[")",
          FontFamily->"Source Sans Pro"]}]}]],
      FontFamily->"Source Sans Pro"], " ", "performed", " ", "using", " ", 
     RowBox[{"Rubi", ".", " ", 
      RowBox[{"Int", "[", "]"}]}], " ", "is", " ", "a", " ", "built"}], "-", 
    RowBox[{"in", " ", "Rubi", " ", 
     RowBox[{"command", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rindef", "=", 
   RowBox[{"Int", "[", 
    RowBox[{
     RowBox[{"integrand", "[", "x", "]"}], ",", "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.749972090364683*^9, 3.7499721244803634`*^9}, {
   3.749972496620026*^9, 3.7499724983564105`*^9}, {3.7499726513879423`*^9, 
   3.749972655363307*^9}, {3.750223911054753*^9, 3.75022394690086*^9}, {
   3.750223977468067*^9, 3.7502240651025324`*^9}, {3.7502243892680626`*^9, 
   3.750224404626979*^9}, {3.7502244376904697`*^9, 3.7502244629472013`*^9}, {
   3.7503074746887665`*^9, 3.7503074775025034`*^9}, {3.7503418371875615`*^9, 
   3.750341876787636*^9}, {3.7503496735119157`*^9, 3.7503497036126986`*^9}, {
   3.750349742872449*^9, 3.7503497989625597`*^9}, {3.7504336574813504`*^9, 
   3.75043365767598*^9}, 3.7504387903343954`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"5111d0b6-f8a3-4b0a-ba6f-f5d6fce799b1"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   FractionBox[
    RowBox[{"g0", " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "b0"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b4", " ", "g0"}], "-", 
       RowBox[{"b0", " ", "g4"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"b0", "+", 
       RowBox[{"b1", " ", "x"}], "+", 
       RowBox[{"b2", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"b3", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"b4", " ", 
        SuperscriptBox["x", "4"]}]}], "]"}]}], 
    RowBox[{"4", " ", "b0", " ", "b4"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "b1", " ", "b4", " ", "g0"}], "-", 
       RowBox[{"4", " ", "b0", " ", "b4", " ", "g1"}], "+", 
       RowBox[{"b0", " ", "b1", " ", "g4"}]}], ")"}], " ", 
     RowBox[{"Int", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"b0", "+", 
         RowBox[{"b1", " ", "x"}], "+", 
         RowBox[{"b2", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"b3", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"b4", " ", 
          SuperscriptBox["x", "4"]}]}]], ",", "x"}], "]"}]}], 
    RowBox[{"4", " ", "b0", " ", "b4"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b2", " ", "b4", " ", "g0"}], "-", 
       RowBox[{"2", " ", "b0", " ", "b4", " ", "g2"}], "+", 
       RowBox[{"b0", " ", "b2", " ", "g4"}]}], ")"}], " ", 
     RowBox[{"Int", "[", 
      RowBox[{
       FractionBox["x", 
        RowBox[{"b0", "+", 
         RowBox[{"b1", " ", "x"}], "+", 
         RowBox[{"b2", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"b3", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"b4", " ", 
          SuperscriptBox["x", "4"]}]}]], ",", "x"}], "]"}]}], 
    RowBox[{"2", " ", "b0", " ", "b4"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b3", " ", "b4", " ", "g0"}], "-", 
       RowBox[{"4", " ", "b0", " ", "b4", " ", "g3"}], "+", 
       RowBox[{"3", " ", "b0", " ", "b3", " ", "g4"}]}], ")"}], " ", 
     RowBox[{"Int", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "2"], 
        RowBox[{"b0", "+", 
         RowBox[{"b1", " ", "x"}], "+", 
         RowBox[{"b2", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"b3", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"b4", " ", 
          SuperscriptBox["x", "4"]}]}]], ",", "x"}], "]"}]}], 
    RowBox[{"4", " ", "b0", " ", "b4"}]]}],
  FontFamily->"Consolas",
  FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{3.750342115267187*^9, 3.75035662215025*^9, 
  3.750399562751317*^9, 3.750427043221362*^9, 3.7504381736355543`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"99b9ada7-17c6-41e5-b111-ff0410aabf3b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Replacing", " ", 
     RowBox[{"Int", "[", "]"}], " ", "Rubi", " ", "command", " ", "with", " ", 
     RowBox[{"Mathematica", "'"}], "s", " ", 
     RowBox[{"Integrate", "[", "]"}], " ", "command"}], " ", "-", " ", 
    RowBox[{
    "in", " ", "order", " ", "to", " ", "proceed", " ", "with", " ", "the", 
     " ", "calculation", " ", "in", " ", 
     RowBox[{"Mathematica", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"rubiindef", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"g0", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "b0"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b4", " ", "g0"}], "-", 
         RowBox[{"b0", " ", "g4"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"b0", "+", 
         RowBox[{"b1", " ", "x"}], "+", 
         RowBox[{"b2", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"b3", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"b4", " ", 
          SuperscriptBox["x", "4"]}]}], "]"}]}], 
      RowBox[{"4", " ", "b0", " ", "b4"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "b1", " ", "b4", " ", "g0"}], "-", 
         RowBox[{"4", " ", "b0", " ", "b4", " ", "g1"}], "+", 
         RowBox[{"b0", " ", "b1", " ", "g4"}]}], ")"}], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"b0", "+", 
           RowBox[{"b1", " ", "x"}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"b3", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"b4", " ", 
            SuperscriptBox["x", "4"]}]}]], ",", "x"}], "]"}]}], 
      RowBox[{"4", " ", "b0", " ", "b4"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b2", " ", "b4", " ", "g0"}], "-", 
         RowBox[{"2", " ", "b0", " ", "b4", " ", "g2"}], "+", 
         RowBox[{"b0", " ", "b2", " ", "g4"}]}], ")"}], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox["x", 
          RowBox[{"b0", "+", 
           RowBox[{"b1", " ", "x"}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"b3", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"b4", " ", 
            SuperscriptBox["x", "4"]}]}]], ",", "x"}], "]"}]}], 
      RowBox[{"2", " ", "b0", " ", "b4"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b3", " ", "b4", " ", "g0"}], "-", 
         RowBox[{"4", " ", "b0", " ", "b4", " ", "g3"}], "+", 
         RowBox[{"3", " ", "b0", " ", "b3", " ", "g4"}]}], ")"}], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", "2"], 
          RowBox[{"b0", "+", 
           RowBox[{"b1", " ", "x"}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"b3", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"b4", " ", 
            SuperscriptBox["x", "4"]}]}]], ",", "x"}], "]"}]}], 
      RowBox[{"4", " ", "b0", " ", "b4"}]]}]}], " ", ";"}], " "}]], "Input",
 CellChangeTimes->{{3.7502244065468364`*^9, 3.750224461070221*^9}, {
   3.750349600302765*^9, 3.7503496685931773`*^9}, 3.7503497440821743`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"25aa8686-1b19-44ed-a047-e7e41a3f438c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox["(*",
    FontWeight->"Bold"], 
   RowBox[{
    RowBox[{
     StyleBox["Turning",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["the",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["indefinite",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["integral",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["of",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox[
      FractionBox[
       RowBox[{"\[Gamma]", 
        RowBox[{"(", 
         SubscriptBox["a", "s"], ")"}]}], 
       RowBox[{
        StyleBox["\[Beta]",
         FontFamily->"Source Sans Pro"], 
        RowBox[{
         StyleBox["(",
          FontFamily->"Source Sans Pro"], 
         SubscriptBox[
          StyleBox["a",
           FontFamily->"Source Sans Pro"], "s"], 
         StyleBox[")",
          FontFamily->"Source Sans Pro"]}]}]],
      FontFamily->"Source Sans Pro",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["into",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["a",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["definite",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["integral",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     StyleBox["with",
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontWeight->"Bold"], 
     SubscriptBox[
      StyleBox["a",
       FontWeight->"Bold"], "s"], 
     RowBox[{"(", "s", ")"}], " ", "and", " ", 
     SubscriptBox["a", "s"], 
     RowBox[{"(", "s0", ")"}], " ", "as", " ", "the", " ", "upper", " ", 
     "and", " ", "lower", " ", "bounds", " ", "of", " ", "the", " ", 
     "integral"}], ",", " ", 
    RowBox[{"respectively", "."}]}], 
   StyleBox[
    StyleBox[
     RowBox[{"*", ")"}]],
    FontWeight->"Bold"]}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rubidef", " ", "[", "s_", "]"}], "=", "  ", 
    RowBox[{"ExpandAll", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rubiindef", "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"as", "[", 
          RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"rubiindef", "/.", 
        RowBox[{"x", "\[Rule]", "a0"}]}], ")"}]}], "]"}]}], " ", 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.739036438894009*^9, 3.7390365464221153`*^9}, {
   3.7390366208416452`*^9, 3.7390366388710513`*^9}, 3.739180657544793*^9, {
   3.7391816045925674`*^9, 3.7391816106210175`*^9}, 3.739181779501096*^9, 
   3.7391819046534576`*^9, {3.7391832028126764`*^9, 3.739183203978508*^9}, {
   3.739184240666006*^9, 3.739184248055947*^9}, {3.7391844771600933`*^9, 
   3.739184554504221*^9}, 3.7392097353091383`*^9, {3.739210721617747*^9, 
   3.739210795743045*^9}, {3.7392109935051622`*^9, 3.739211003276796*^9}, 
   3.739211187958137*^9, {3.73921191666924*^9, 3.739211948136958*^9}, {
   3.7392136275575447`*^9, 3.7392136278478003`*^9}, {3.7393616101348977`*^9, 
   3.739361615734508*^9}, {3.7394332234872828`*^9, 3.739433225935296*^9}, {
   3.750224126588607*^9, 3.750224157867937*^9}, 3.7502244792839766`*^9, {
   3.7503498142023416`*^9, 3.750349899052126*^9}, {3.7503499458822236`*^9, 
   3.7503499763666325`*^9}, 3.750350174081441*^9, {3.7503527331116505`*^9, 
   3.75035277372826*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7af422e7-cf26-4902-93b9-be72bbb8e8fd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Exponentiating", " ", "and", " ", "Taylor", " ", "expanding", " ", "the",
      " ", "definite", " ", "integral", " ", "in", " ", "order", " ", "to", 
     " ", "find", " ", "the", " ", "perturbative", " ", "series", " ", 
     "solution", " ", "for", " ", "the", " ", "running", " ", "quark", " ", 
     "mass", " ", "to", " ", "five"}], "-", 
    RowBox[{"loop", " ", 
     RowBox[{"order", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"qmassseries5", "[", "s_", "]"}], " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"rubidef", " ", "[", "s", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "0", ",", "5"}], "}"}]}], "]"}], ")"}], ",", " ", 
     "a0", ",", " ", "Simplify"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.739036794731471*^9, 3.739036824566519*^9}, {
   3.7390370652378607`*^9, 3.739037069585473*^9}, {3.7391187517751603`*^9, 
   3.739118752403259*^9}, 3.739180657548287*^9, {3.739181618191471*^9, 
   3.7391816424783373`*^9}, 3.7391817829250355`*^9, 3.739181906093896*^9, 
   3.7392136372290926`*^9, {3.739455434283222*^9, 3.739455443678589*^9}, 
   3.73945773248358*^9, {3.739458514706539*^9, 3.7394585279139633`*^9}, {
   3.7394586040264225`*^9, 3.7394586075160646`*^9}, {3.73945889355956*^9, 
   3.7394588937297893`*^9}, {3.7394611109898367`*^9, 
   3.7394611111927986`*^9}, {3.750224491613981*^9, 3.750224497939311*^9}, {
   3.7502456047368193`*^9, 3.750245607940592*^9}, {3.7503500570518637`*^9, 
   3.7503501216233883`*^9}, {3.7503501609613895`*^9, 
   3.7503501727613487`*^9}, {3.7503526997836957`*^9, 3.750352730954094*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ac831c21-b708-4076-8dc8-b53894ce5dc7"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"a0", " ", "g0", " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["a0", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "g1"}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{"b0", "+", "g0"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["a0", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "g2"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b1", " ", "g0"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"b0", "+", "g0"}], ")"}], " ", "g1"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["b0", "2"]}], "+", 
        RowBox[{"3", " ", "b0", " ", "g0"}], "+", 
        SuperscriptBox["g0", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox["a0", "4"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", "g3"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", "g0"}], "+", 
        RowBox[{"2", " ", "b1", " ", "g1"}], "+", 
        SuperscriptBox["g1", "2"], "+", 
        RowBox[{"3", " ", "b0", " ", "g2"}], "+", 
        RowBox[{"2", " ", "g0", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["b0", "2"], " ", "g1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["g0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "+", "g1"}], ")"}]}], "+", 
        RowBox[{"b0", " ", "g0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "b1"}], "+", 
           RowBox[{"9", " ", "g1"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["b0", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["b0", "2"], " ", "g0"}], "+", 
        RowBox[{"6", " ", "b0", " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        SuperscriptBox["g0", "3"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "3"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "120"], " ", 
   SuperscriptBox["a0", "5"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "120"}], " ", "g4"}], "+", 
     FractionBox[
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "b1", " ", "b2", " ", "g0"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b0", "2"], " ", "g3"}], "+", 
         RowBox[{"b0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b1", " ", "g0"}], "+", 
            RowBox[{"b3", " ", "g0"}], "+", 
            RowBox[{"2", " ", "b2", " ", "g1"}], "+", 
            RowBox[{"3", " ", "b1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g3"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}], "b0"], "-", 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["b1", "2"], " ", "g0"}], "+", 
        RowBox[{"b1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "b0"}], "+", 
           RowBox[{"9", " ", "g0"}]}], ")"}], " ", "g1"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b0"}], "+", "g0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b2", " ", "g0"}], "+", 
           SuperscriptBox["g1", "2"], "+", 
           RowBox[{"2", " ", "b0", " ", "g2"}], "+", 
           RowBox[{"g0", " ", "g2"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["b0", "3"], " ", "g1"}], "+", 
        RowBox[{
         SuperscriptBox["g0", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "+", 
           RowBox[{"2", " ", "g1"}]}], ")"}]}], "+", 
        RowBox[{"b0", " ", 
         SuperscriptBox["g0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "b1"}], "+", 
           RowBox[{"12", " ", "g1"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b0", "2"], " ", "g0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "b1"}], "+", 
           RowBox[{"22", " ", "g1"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "3"]}], "-", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["b0", "4"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["b0", "3"], " ", "g0"}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["b0", "2"], " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        RowBox[{"10", " ", "b0", " ", 
         SuperscriptBox["g0", "3"]}], "+", 
        SuperscriptBox["g0", "4"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "4"]}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{3.750342311900979*^9, 3.7504272105785236`*^9, 
  3.7504382305246887`*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[22]=",ExpressionUUID->"934db1ea-8b5c-4eb4-a7ea-724742674622"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "A", " ", "tidied", " ", "version", " ", "of", " ", "the", " ", "series", 
     " ", "expansion", " ", 
     RowBox[{"qmassseries5", "[", "s", "]"}]}], ",", " ", 
    RowBox[{
    "with", " ", "the", " ", "relevant", " ", "terms", " ", "collected", " ", 
     "and", " ", 
     RowBox[{"factorized", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"jamsseries5", " ", "[", "s_", "]"}], "=", " ", 
    RowBox[{"1", "-", " ", 
     RowBox[{"a0", " ", "g0", " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "+", " ", 
     RowBox[{
      SuperscriptBox["a0", "2"], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["g0", "2"], 
         RowBox[{"(", 
          RowBox[{"b0", "+", "g0"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], "-", "g1"}], ")"}]}], " ", "+", 
     " ", 
     RowBox[{
      SuperscriptBox["a0", "3"], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", 
             SuperscriptBox["g0", "3"]}], "6"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b0", "*", "g0"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["b0", "3"], " ", "+", " ", 
              FractionBox["g0", "2"]}], ")"}]}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "2"]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"b1", " ", "g0"}], "2"], " ", "+", " ", 
           RowBox[{"g1", 
            RowBox[{"(", 
             RowBox[{"b0", " ", "+", " ", "g0"}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], " ", "-", " ", "g2"}], ")"}]}], 
     "+", " ", 
     RowBox[{
      SuperscriptBox["a0", "4"], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["g0", "4"], "24"], "+", 
           RowBox[{"b0", "*", 
            FractionBox["g0", "4"], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", "*", "b0", "*", 
               FractionBox["g0", "6"]}], "+", 
              SuperscriptBox["b0", "2"], "+", 
              SuperscriptBox["g0", "2"]}], ")"}]}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "3"]}], "  ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["b0", "2"]}], "*", "g1"}], " ", "-", 
           RowBox[{
            FractionBox[
             SuperscriptBox["g0", "2"], "2"], "*", 
            RowBox[{"(", 
             RowBox[{"b1", "+", "g1"}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", "6"], "*", "b0", "*", "g0", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "b1"}], "+", 
              RowBox[{"9", "g1"}]}], ")"}]}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "2"]}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"b2", "*", "g0", " "}], "2"], " ", "+", " ", 
           RowBox[{"g1", 
            RowBox[{"(", 
             RowBox[{"b1", " ", "+", " ", 
              FractionBox["g1", "2"]}], ")"}]}], " ", "+", " ", 
           RowBox[{"g2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["3", "2"], " ", "b0"}], " ", "+", " ", "g0"}], 
             ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], " ", "-", " ", "g3"}], ")"}]}], 
     "+", " ", 
     RowBox[{
      SuperscriptBox["a0", "5"], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], 
               FractionBox["b1", "2"], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["b2", "b0"], "-", "1"}], ")"}]}], "+", 
              FractionBox["b3", "2"]}], ")"}], "g0"}], "+", 
           RowBox[{"b2", "*", "g1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"g1", "+", 
              RowBox[{
               FractionBox["3", "2"], "*", "b1"}]}], ")"}], "*", "g2"}], "+", 
           
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "b0"}], "+", "g0"}], ")"}], "g3"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["b1", "2"]}], "*", "g0"}], "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b0", "+", 
              FractionBox["g0", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b2", "*", "g0"}], "+", 
              SuperscriptBox["g1", "2"], "+", 
              RowBox[{"2", "*", "b0", "*", "g2"}], "+", 
              RowBox[{"g0", "*", "g2"}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"b1", "*", "g1"}], "6"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", "b0"}], "+", 
              RowBox[{"9", "g0"}]}], ")"}]}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "2"]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b0", "3"], "g1"}], "+", 
           RowBox[{
            SuperscriptBox["g0", "3"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["b1", "4"], "+", 
              FractionBox["g1", "6"]}], ")"}]}], "+", 
           RowBox[{"b0", "*", 
            SuperscriptBox["g0", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["13", "12"], "*", "b1"}], "+", "g1"}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["b0", "2"], "*", "g0"}], "12"], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", "*", "b1"}], "+", 
              RowBox[{"22", "g1"}]}], ")"}]}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "g0"}], "120"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["g0", "4"], "+", 
             RowBox[{"10", "*", 
              SuperscriptBox["g0", "3"], "b0"}], "+", 
             RowBox[{"35", "*", 
              SuperscriptBox["g0", "2"], "*", 
              SuperscriptBox["b0", "2"]}], "+", 
             RowBox[{"50", 
              SuperscriptBox["b0", "3"], "*", "g0"}], "+", 
             RowBox[{"24", "*", 
              SuperscriptBox["b0", "4"]}]}], ")"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "4"]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.7502255066332893`*^9, 3.750225951884473*^9}, {
  3.7502456187045913`*^9, 3.7502456194870806`*^9}, {3.7503528098758717`*^9, 
  3.750352863049482*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3930f480-ee02-4e04-a619-6d57142b56c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Comparison", " ", "to", " ", "see", " ", "if", " ", "the", " ", "two", 
    " ", "expressions", " ", "are", " ", "equivalent"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"jamsseries5", " ", "[", "s", "]"}], "]"}], " ", "===", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"qmassseries5", "[", "s", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7502255066332893`*^9, 3.750225951884473*^9}, {
  3.7502455848639746`*^9, 3.750245587829917*^9}, {3.750245621502658*^9, 
  3.750245622169466*^9}, {3.750352866703206*^9, 3.750352879767449*^9}, {
  3.750353167344466*^9, 3.7503531686412864`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e6900549-07f8-404f-9f1b-8716119538b0"],

Cell["True", "Text",
 CellChangeTimes->{3.750342324720414*^9, 3.7504272218839054`*^9, 
  3.7504382609159884`*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[24]=",ExpressionUUID->"fde631a0-727e-4b07-8ae3-6e5eb228f16a"],

Cell[CellGroupData[{

Cell["Comparing with Chetyrkin et al. (1997) and Kniehl (1996)", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502245442824035`*^9, 3.750224549025738*^9}, {
   3.750224608569968*^9, 3.750224627648106*^9}, 
   3.7502249500676746`*^9},ExpressionUUID->"cd278eae-5f27-44e1-9c1b-\
adae7b631c1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qmassseries5", "[", "s", "]"}], "  ", "gives", " ", "the", " ", 
   "perturbative", " ", "series", " ", "solution", " ", "of", " ", "the", " ",
    "quark", " ", "mass", " ", "RG", " ", "equation", " ", "to", " ", 
   "five"}], "-", 
  RowBox[{"loop", " ", 
   RowBox[{"order", ".", "  ", "In"}], " ", "this", " ", "section", " ", "we",
    " ", "check", " ", "whether", " ", "the", " ", 
   RowBox[{"seriesexp5", "[", "s", "]"}], " ", "agrees", " ", "to", " ", 
   "the", " ", "fourth"}], "-", 
  RowBox[{"loop", " ", "with", " ", "Chetyrkin", " ", "et", " ", 
   RowBox[{"al", ".", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Source", ":", " ", "Chetyrkin"}], ",", 
      RowBox[{"K", "."}], ",", "Kniehl", ",", 
      RowBox[{"B", ".", "A", "."}], ",", "Sirlin", ",", 
      RowBox[{"A", "."}], ",", 
      RowBox[{
       RowBox[{"1997.", " ", "Estimations", " ", "of", " ", "order", " ", 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "s"], "3"], "  ", 
        SuperscriptBox[
         SubscriptBox["and\[Alpha]", "s"], "4"], " ", "corrections", " ", 
        "to", " ", "mass"}], "-", 
       RowBox[{"dependent", " ", 
        RowBox[{"observables", ".", "Physics"}], " ", "Letters", " ", "B", 
        " ", "402", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", "4"}], ")"}]}]}], ",", "359", "\[Dash]", "366"}], 
     ")"}], ".", "\[IndentingNewLine]", 
    RowBox[{"Note", ":", " ", 
     RowBox[{
      RowBox[{"Kniehl", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Source", ":", "Kniehl"}], ",", 
         RowBox[{"B", ".", "A", "."}], ",", 
         RowBox[{
          RowBox[{
          "1996.", " ", "Dependence", " ", "of", " ", "electroweak", " ", 
           "parameters", " ", "on", " ", "the", " ", "definition", " ", "of", 
           " ", "the", " ", "top"}], "-", 
          RowBox[{"quark", " ", 
           RowBox[{"mass", ".", " ", "Zeitschrift"}], " ", "furPhysik", " ", 
           RowBox[{"C", ":", 
            RowBox[{"Particles", " ", "and", " ", "Fields", " ", "72", " ", 
             RowBox[{"(", "3", ")"}]}]}]}]}], ",", "437"}], ")"}], " ", 
       "which", " ", "gives", " ", "the", " ", "mass", " ", "series", " ", 
       "solution", " ", "up", " ", "to", " ", "three"}], "-", 
      RowBox[{
      "loop", " ", "order", " ", "agrees", " ", "exactly", " ", "with", " ", 
       "Chetyrkin", " ", "et", " ", 
       RowBox[{"al", ".", 
        RowBox[{"(", "1997", ")"}]}], "  ", "up", " ", "to", " ", "three"}], 
      "-", 
      RowBox[{"loop", " ", 
       RowBox[{"order", ".", " "}]}]}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750224636727087*^9, 
   3.7502247302375903`*^9}, {3.750224766132918*^9, 3.7502248121242704`*^9}, {
   3.75022488516404*^9, 3.750224902601927*^9}, {3.750224951867632*^9, 
   3.7502251117891808`*^9}, {3.7502251465711865`*^9, 
   3.7502251694488764`*^9}, {3.7503531161556664`*^9, 3.750353118421647*^9}, {
   3.750418376768118*^9, 3.750418381703334*^9}, {3.7504340938777742`*^9, 
   3.750434138063873*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"673aea3f-0b00-45c7-a9f2-7f95a6c314b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "perturbative", " ", "series", " ", "solution", " ", "for", 
     " ", "the", " ", "running", " ", "quark", " ", "mass", " ", "given", " ",
      "by", " ", 
     RowBox[{"qmassseries4", "[", "s", "]"}], " ", "to", " ", "four"}], "-", 
    RowBox[{"loop", " ", 
     RowBox[{"order", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"qmassseries4", "[", "s_", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"qmassseries5", "[", "s", "]"}], " ", "//", " ", 
    RowBox[{"Function", "[", 
     RowBox[{"y", ",", " ", 
      RowBox[{"Normal", "[", 
       RowBox[{"y", "+", " ", 
        RowBox[{
         RowBox[{"O", "[", "a0", "]"}], "^", "5"}]}], "]"}]}], "]"}], 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.73946112091765*^9, 3.7394612152606344`*^9}, 
   3.7394625426158466`*^9, {3.739463938172163*^9, 3.739463940486422*^9}, {
   3.739466517255251*^9, 3.739466547249792*^9}, {3.739467122403946*^9, 
   3.73946712890139*^9}, {3.7502251875093975`*^9, 3.750225208758192*^9}, {
   3.7502455557055445`*^9, 3.7502455750802045`*^9}, {3.7503529022812357`*^9, 
   3.7503529565635633`*^9}, {3.7504341505308375`*^9, 3.75043415914034*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"f5ea49da-fc23-466e-8053-0bc95514b0de"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"a0", " ", "g0", " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["a0", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "g1"}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{"b0", "+", "g0"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["a0", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "g2"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b1", " ", "g0"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"b0", "+", "g0"}], ")"}], " ", "g1"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["b0", "2"]}], "+", 
        RowBox[{"3", " ", "b0", " ", "g0"}], "+", 
        SuperscriptBox["g0", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox["a0", "4"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", "g3"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", "g0"}], "+", 
        RowBox[{"2", " ", "b1", " ", "g1"}], "+", 
        SuperscriptBox["g1", "2"], "+", 
        RowBox[{"3", " ", "b0", " ", "g2"}], "+", 
        RowBox[{"2", " ", "g0", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["b0", "2"], " ", "g1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["g0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "+", "g1"}], ")"}]}], "+", 
        RowBox[{"b0", " ", "g0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "b1"}], "+", 
           RowBox[{"9", " ", "g1"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["b0", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["b0", "2"], " ", "g0"}], "+", 
        RowBox[{"6", " ", "b0", " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        SuperscriptBox["g0", "3"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "3"]}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{3.7503423248089433`*^9, 3.7504272220088463`*^9, 
  3.75043827645557*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[25]=",ExpressionUUID->"34d0ea8f-37a4-43ff-94bb-63211d6ceab2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "perturbative", " ", "series", " ", "solution", " ", "given", 
     " ", "to", " ", "three"}], "-", 
    RowBox[{"loop", " ", "order", " ", "in", " ", "Kniel", " ", 
     RowBox[{"(", "1996", ")"}], " ", "and", " ", "to", " ", "four"}], "-", 
    RowBox[{"loop", " ", "order", " ", "by", " ", "Chetyrkin", " ", "et", " ", 
     RowBox[{"al", ".", " ", 
      RowBox[{"(", "1997", ")"}], "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"chetyrkin", " ", "=", " ", 
    RowBox[{"1", "-", " ", 
     RowBox[{"a0", " ", "g0", " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", "^", "2"}], ")"}], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g0", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"b0", "+", "g0"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], "-", "g1"}], ")"}]}], " ", "+", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", "^", "3"}], ")"}], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"g0", "/", "3"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"b0", "+", "g0"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"b0", " ", "+", " ", 
           RowBox[{"g0", "/", "2"}]}], ")"}], 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox["s", "s0"], "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b1", " ", 
            RowBox[{"g0", "/", "2"}]}], " ", "+", " ", 
           RowBox[{"g1", 
            RowBox[{"(", 
             RowBox[{"b0", " ", "+", " ", "g0"}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], " ", "-", " ", "g2"}], ")"}]}], 
     " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", "^", "4"}], ")"}], 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g0", "/", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b0", " ", "+", " ", "g0"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"b0", " ", "+", " ", 
           RowBox[{"g0", "/", "2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"b0", " ", "+", " ", 
           RowBox[{"g0", "/", "3"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "s0"], "]"}], ")"}], "^", "3"}]}], "  ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b1", "*", 
              RowBox[{"g0", " ", "/", "2"}]}], " ", ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"5", "/", "3"}], " ", "b0"}], " ", "+", " ", "g0"}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{"g1", " ", 
            RowBox[{"(", 
             RowBox[{"b0", "+", " ", "g0"}], ")"}], 
            RowBox[{"(", " ", 
             RowBox[{"b0", " ", "+", " ", 
              RowBox[{"g0", "/", "2"}]}], ")"}]}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "s0"], "]"}], ")"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b2", "*", 
             RowBox[{"g0", " ", "/", "2"}]}], " ", ")"}], "+", " ", 
           RowBox[{"g1", 
            RowBox[{"(", 
             RowBox[{"b1", " ", "+", " ", 
              RowBox[{"g1", "/", "2"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"g2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "b0"}], " ", "+", " ", "g0"}], 
             ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["s", "s0"], "]"}]}], " ", "-", " ", "g3"}], ")"}]}]}]}],
    ";"}]}]], "Input",
 CellChangeTimes->{{3.739773606825494*^9, 3.7397736289507666`*^9}, {
   3.739773686701849*^9, 3.73977371124603*^9}, {3.7397770482285557`*^9, 
   3.7397770507692537`*^9}, 3.7397771063623915`*^9, 3.739778848359006*^9, {
   3.739778918502494*^9, 3.7397789334300227`*^9}, {3.739779068404421*^9, 
   3.7397790898135924`*^9}, {3.7397792067260885`*^9, 
   3.7397792541739187`*^9}, {3.7397885846396008`*^9, 3.739788616704489*^9}, {
   3.7474569932571316`*^9, 3.7474569937882576`*^9}, {3.7502252373825016`*^9, 
   3.7502253606646442`*^9}, {3.7503529681751823`*^9, 3.750353011641071*^9}, {
   3.750353051612835*^9, 3.750353056339859*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"67bbda4e-f800-4c51-9d58-5d86aa70bc8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Comparison", " ", "to", " ", "see", " ", "if", " ", "the", " ", "two", 
    " ", "expressions", " ", "are", " ", "equivalent"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"qmassseries4", "[", "s", "]"}], "]"}], " ", "===", " ", 
   RowBox[{"FullSimplify", "[", "chetyrkin", "]"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.739773606825494*^9, 3.7397736289507666`*^9}, {
   3.739773686701849*^9, 3.73977371124603*^9}, {3.7397770482285557`*^9, 
   3.7397770507692537`*^9}, 3.7397771063623915`*^9, 3.739778848359006*^9, {
   3.739778918502494*^9, 3.7397789334300227`*^9}, {3.739779068404421*^9, 
   3.7397790898135924`*^9}, {3.7397792067260885`*^9, 
   3.7397792541739187`*^9}, {3.7397885846396008`*^9, 3.739788616704489*^9}, {
   3.7474569932571316`*^9, 3.7474569937882576`*^9}, {3.7502252373825016`*^9, 
   3.7502253138826227`*^9}, 3.7502254140405073`*^9, {3.7502456282519608`*^9, 
   3.7502456319266796`*^9}, {3.750353016391269*^9, 3.7503530448143396`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e1a9cd47-d9b7-40db-8f51-b83b6f0c63b4"],

Cell["True", "Text",
 CellChangeTimes->{3.7503423266627755`*^9, 3.7504272237032757`*^9, 
  3.750438288895465*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[27]=",ExpressionUUID->"dbf7a34c-fcae-42d9-9de1-09c03c630e6f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Evaluation", "Section",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502260116499376`*^9, 
   3.750226016681259*^9}},ExpressionUUID->"50929c4a-e1d9-4978-bc63-\
d3f6586ae3cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "In", " ", "this", " ", "section", " ", "we", " ", "compare", " ", "the", 
   " ", "effect", " ", "of", " ", "the", " ", "fifth"}], "-", 
  RowBox[{"loop", " ", "term", " ", "in", " ", "the", " ", "series", " ", 
   RowBox[{"solution", ".", " ", "To"}], " ", "do", " ", "this", " ", "we", 
   " ", "compare", " ", 
   RowBox[{"qmassseries5", "[", "s", "]"}], "  ", "with", " ", "the", " ", 
   "four"}], "-", 
  RowBox[{
  "loop", " ", "series", " ", "determined", " ", "by", " ", "Chetyrkin", " ", 
   "et", " ", 
   RowBox[{"al", ".", 
    RowBox[{"(", "1997", ")"}]}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.7503973412847166`*^9, 3.7503973480287013`*^9}, {
   3.7503991603133388`*^9, 3.7503991719230003`*^9}, {3.7504341908912754`*^9, 
   3.7504341927817726`*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"fa6ed1d9-6497-418b-b687-03754442331a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Setting", " ", "the", " ", "\[Gamma]", 
    RowBox[{"(", 
     SubscriptBox["a", "s"], ")"}], " ", "and", " ", "\[Beta]", 
    RowBox[{"(", 
     SubscriptBox["a", "s"], ")"}], " ", "coefficients", " ", "to", " ", 
    "their", " ", "numerical", " ", "values"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "g0", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "b0", ",", "b1", 
      ",", "b2", ",", "b3", ",", "b4"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "g0C", ",", "g1C", ",", "g2C", ",", "g3C", ",", "g4C", ",", "b0C", ",", 
      "b1C", ",", "b2C", ",", "b3C", ",", "b4C"}], "}"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"be654852-4fc5-42fe-9f72-f587c79854b8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Inserting", " ", "the", " ", "values", " ", "of", " ", "the", " ", 
     "\[Gamma]", 
     RowBox[{"(", 
      SubscriptBox["a", "s"], ")"}], " ", "and", " ", "\[Beta]", 
     RowBox[{"(", 
      SubscriptBox["a", "s"], ")"}], " ", "coefficients", " ", "into", " ", 
     "the", " ", "quark", " ", "mass", " ", "series", " ", "solution", " ", 
     "to", " ", "five"}], "-", 
    RowBox[{"loop", " ", "order"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"numseries5", "[", 
    RowBox[{"s_", ",", "ms0_"}], "]"}], "=", 
   RowBox[{"ms0", "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"qmassseries5", "[", "s", "]"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7390406156578684`*^9, 3.739040625432851*^9}, {
   3.739040656289281*^9, 3.7390406621019506`*^9}, {3.739040704712945*^9, 
   3.7390407545095825`*^9}, {3.739040790497195*^9, 3.739040836990998*^9}, {
   3.73904094668913*^9, 3.7390409772030067`*^9}, {3.7390410147722054`*^9, 
   3.7390410279769936`*^9}, {3.739041074461598*^9, 3.7390411365869184`*^9}, {
   3.739114387388387*^9, 3.739114402553697*^9}, {3.7391148894868956`*^9, 
   3.739114895084893*^9}, {3.7391188875677953`*^9, 3.739118912393241*^9}, {
   3.7391189544788914`*^9, 3.7391189633532925`*^9}, {3.739160988504482*^9, 
   3.739160992135563*^9}, 3.7391806575537767`*^9, {3.7391808426557264`*^9, 
   3.739180859103016*^9}, {3.7391813088646765`*^9, 3.739181310925951*^9}, {
   3.7391813523673196`*^9, 3.7391813652149153`*^9}, {3.7391817369597197`*^9, 
   3.7391817923168173`*^9}, {3.73918193627071*^9, 3.739181937117136*^9}, {
   3.7392133563091717`*^9, 3.7392133606513586`*^9}, {3.7392136643395824`*^9, 
   3.739213672205934*^9}, {3.739458944264271*^9, 3.739458967907237*^9}, 
   3.739459038574416*^9, {3.7394639665755024`*^9, 3.739463967154766*^9}, {
   3.7496530029580574`*^9, 3.749653009179413*^9}, {3.75024296807657*^9, 
   3.7502431344074574`*^9}, {3.7502431851259823`*^9, 
   3.7502431944562273`*^9}, {3.7502447394187107`*^9, 3.750244811657421*^9}, {
   3.750245217592044*^9, 3.7502452228449717`*^9}, {3.75024554511086*^9, 
   3.750245545674528*^9}, {3.750245642049609*^9, 3.75024564550268*^9}, {
   3.750268471018505*^9, 3.750268474014374*^9}, 3.7503404993437953`*^9, 
   3.7503530792027893`*^9, {3.7503533431572723`*^9, 3.7503533508630934`*^9}, {
   3.750434210854042*^9, 3.750434223236863*^9}, {3.75043462238301*^9, 
   3.7504346322493396`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a0c2e2da-6452-4ba8-a564-f736dfdeca63"],

Cell[BoxData[
 RowBox[{"ms0", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"52254720", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "33"}], "+", 
         RowBox[{"2", " ", "nf"}]}], ")"}]}]], 
     RowBox[{"a0", " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "33"}], "+", 
           RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52254720"}], "+", 
           RowBox[{"725760", " ", "a0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "303"}], "+", 
              RowBox[{"10", " ", "nf"}]}], ")"}]}], "+", 
           RowBox[{"10080", " ", 
            SuperscriptBox["a0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "101169"}], "+", 
              RowBox[{"8", " ", "nf", " ", 
               RowBox[{"(", 
                RowBox[{"831", "+", 
                 RowBox[{"1120", " ", "nf"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a0", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "895610943"}], "+", 
                 RowBox[{"nf", " ", 
                  RowBox[{"(", 
                   RowBox[{"150736283", "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2641484"}], "+", 
                    RowBox[{"5", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18373"}], "+", 
                    RowBox[{"312", " ", "nf"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"42", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1047189"}], "+", 
                 RowBox[{"nf", " ", 
                  RowBox[{"(", 
                   RowBox[{"1019371", "+", 
                    RowBox[{"2", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41575"}], "+", 
                    RowBox[{"16", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", "nf"}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"4000", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "99"}], "+", 
                 RowBox[{"23", " ", "nf"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"420", " ", 
            SuperscriptBox["a0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13809165"}], "+", 
              RowBox[{"2", " ", "nf", " ", 
               RowBox[{"(", 
                RowBox[{"825507", "-", 
                 RowBox[{"5242", " ", "nf"}], "+", 
                 RowBox[{"332", " ", 
                  SuperscriptBox["nf", "2"]}], "+", 
                 RowBox[{"72", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"14", " ", "a0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", 
            SuperscriptBox["a0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "18"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "39"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "37"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}]}], "+", 
              RowBox[{"a0", " ", 
               RowBox[{"(", 
                RowBox[{"28734588", "+", 
                 RowBox[{"nf", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5652189"}], "+", 
                    RowBox[{"4", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"95844", "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2557"}], "+", 
                    RowBox[{"20", " ", "nf"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["s", "s0"], "]"}], "3"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["a0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18"}], "+", "nf"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "39"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "37"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["s", "s0"], "]"}], "4"]}], "+", 
           RowBox[{"10", " ", "a0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["s", "s0"], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "864"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "39"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}]}], "+", 
              RowBox[{"36", " ", "a0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "716283"}], "+", 
                 RowBox[{"4", " ", "nf", " ", 
                  RowBox[{"(", 
                   RowBox[{"25137", "+", 
                    RowBox[{"2", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "504"}], "+", 
                    RowBox[{"5", " ", "nf"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["a0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "289295550"}], "+", 
                 RowBox[{"nf", " ", 
                  RowBox[{"(", 
                   RowBox[{"53340633", "+", 
                    RowBox[{"10650447", " ", "nf"}], "-", 
                    RowBox[{"1348158", " ", 
                    SuperscriptBox["nf", "2"]}], "+", 
                    RowBox[{"35840", " ", 
                    SuperscriptBox["nf", "3"]}], "+", 
                    RowBox[{"4320", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"39", "-", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], "2"], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"Log", "[", 
             FractionBox["s", "s0"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "31104"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}]}], "+", 
              RowBox[{"864", " ", "a0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"16389", "+", 
                 RowBox[{"2", " ", "nf", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "699"}], "+", 
                    RowBox[{"10", " ", "nf"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["a0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33"}], "+", 
                 RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6090615", "+", 
                 RowBox[{"2", " ", "nf", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "382314"}], "-", 
                    RowBox[{"173577", " ", "nf"}], "+", 
                    RowBox[{"8960", " ", 
                    SuperscriptBox["nf", "2"]}], "+", 
                    RowBox[{"2160", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["a0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "23995998846"}], "+", 
                 RowBox[{"5324224149", " ", "nf"}], "+", 
                 RowBox[{"204988062", " ", 
                  SuperscriptBox["nf", "2"]}], "-", 
                 RowBox[{"80188962", " ", 
                  SuperscriptBox["nf", "3"]}], "+", 
                 RowBox[{"3270040", " ", 
                  SuperscriptBox["nf", "4"]}], "+", 
                 RowBox[{"2656", " ", 
                  SuperscriptBox["nf", "5"]}], "-", 
                 RowBox[{"6115824", " ", "nf", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "+", 
                 RowBox[{"1054944", " ", 
                  SuperscriptBox["nf", "2"], " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "-", 
                 RowBox[{"60480", " ", 
                  SuperscriptBox["nf", "3"], " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "+", 
                 RowBox[{"1152", " ", 
                  SuperscriptBox["nf", "4"], " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "-", 
                 RowBox[{"72", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1395051"}], "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"1191817", "+", 
                    RowBox[{"2", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43883"}], "+", 
                    RowBox[{"16", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", "nf"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                 RowBox[{"43200", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "39"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"23", " ", "nf"}]}], ")"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"30", " ", "a0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"103680", " ", "nf", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{"288", " ", "a0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"8480", "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6411"}], "+", 
                    RowBox[{"2", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                   " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                 RowBox[{"150", " ", 
                  RowBox[{"(", 
                   RowBox[{"99", "-", 
                    RowBox[{"23", " ", "nf"}]}], ")"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "23201233"}], "+", 
                    RowBox[{"4", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"4701756", "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "251353"}], "-", 
                    RowBox[{"4818", " ", "nf"}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["nf", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                 RowBox[{"720", " ", 
                  RowBox[{"(", 
                   RowBox[{"16335", "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1419"}], "+", 
                    RowBox[{"290", " ", "nf"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"(", 
                   RowBox[{"11587858", "+", 
                    RowBox[{"nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2493809"}], "+", 
                    RowBox[{"6", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"6601", "+", 
                    RowBox[{"384", " ", "nf"}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{"2520", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19899"}], "+", 
                    RowBox[{"3250", " ", "nf"}]}], ")"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], ")"}]}]], "Text",
 CellChangeTimes->{3.7503432178280168`*^9, 3.7504280665330057`*^9, 
  3.7504383010153623`*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[29]=",ExpressionUUID->"0ca93890-a8d6-467a-9732-5fc2ab33ec33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Inserting", " ", "the", " ", "values", " ", "of", " ", "the", " ", 
    "\[Gamma]", 
    RowBox[{"(", 
     SubscriptBox["a", "s"], ")"}], " ", "and", " ", "\[Beta]", 
    RowBox[{"(", 
     SubscriptBox["a", "s"], ")"}], " ", "coefficients", " ", "into", " ", 
    "the", " ", "quark", " ", "mass", " ", "series", " ", "solution", " ", 
    "to", " ", "the", " ", "fourth", " ", "order", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", "Chetyrkin"}], " ", "et", " ", 
       RowBox[{"al", "."}]}], ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"numseries4", "[", 
    RowBox[{"s_", ",", "ms0_"}], "]"}], "=", 
   RowBox[{"ms0", "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"qmassseries4", "[", "s", "]"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7502432544861913`*^9, 3.750243264017476*^9}, {
   3.750243920170721*^9, 3.750243930751758*^9}, {3.7502452487382174`*^9, 
   3.7502452509729233`*^9}, {3.7502455420608387`*^9, 3.750245548928469*^9}, {
   3.7502692073770504`*^9, 3.7502692156106205`*^9}, 3.7503417679779177`*^9, {
   3.7503532879096284`*^9, 3.750353391999653*^9}, {3.750434218515892*^9, 
   3.750434220063776*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"462f658d-b31f-4472-849e-5653aebb81f3"],

Cell[BoxData[
 RowBox[{"ms0", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "124416"], 
     RowBox[{"a0", " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "124416"}], "+", 
        RowBox[{"a0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1728", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "303"}], "+", 
              RowBox[{"10", " ", "nf"}]}], ")"}]}], "+", 
           RowBox[{"a0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2428056"}], "-", 
              RowBox[{"13809165", " ", "a0"}], "+", 
              RowBox[{"192", " ", "nf", " ", 
               RowBox[{"(", 
                RowBox[{"831", "+", 
                 RowBox[{"1120", " ", "nf"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "a0", " ", "nf", " ", 
               RowBox[{"(", 
                RowBox[{"825507", "-", 
                 RowBox[{"5242", " ", "nf"}], "+", 
                 RowBox[{"332", " ", 
                  SuperscriptBox["nf", "2"]}], "+", 
                 RowBox[{"72", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", "a0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "81"}], " ", 
               RowBox[{"(", 
                RowBox[{"520", "+", 
                 RowBox[{"8843", " ", "a0"}]}], ")"}]}], "+", 
              RowBox[{"252", " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"399", " ", "a0"}]}], ")"}], " ", "nf"}], "-", 
              RowBox[{"96", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"42", " ", "a0"}]}], ")"}], " ", 
               SuperscriptBox["nf", "2"]}], "+", 
              RowBox[{"40", " ", "a0", " ", 
               SuperscriptBox["nf", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["s", "s0"], "]"}], "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "39"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "37"}], "+", 
              RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["s", "s0"], "]"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox["s", "s0"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1728", " ", 
               RowBox[{"(", 
                RowBox[{"45", "-", 
                 RowBox[{"2", " ", "nf"}]}], ")"}]}], "+", 
              RowBox[{"a0", " ", 
               RowBox[{"(", 
                RowBox[{"786672", "+", 
                 RowBox[{"96", " ", "nf", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "699"}], "+", 
                    RowBox[{"10", " ", "nf"}]}], ")"}]}], "+", 
                 RowBox[{"a0", " ", 
                  RowBox[{"(", 
                   RowBox[{"6090615", "+", 
                    RowBox[{"2", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "382314"}], "-", 
                    RowBox[{"173577", " ", "nf"}], "+", 
                    RowBox[{"8960", " ", 
                    SuperscriptBox["nf", "2"]}], "+", 
                    RowBox[{"2160", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}], "+", 
           RowBox[{"96", " ", "a0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"360", " ", "nf", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"a0", " ", 
               RowBox[{"(", 
                RowBox[{"8480", "+", 
                 RowBox[{"nf", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6411"}], "+", 
                    RowBox[{"2", " ", "nf", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "nf"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{"150", " ", "a0", " ", 
               RowBox[{"(", 
                RowBox[{"99", "-", 
                 RowBox[{"23", " ", "nf"}]}], ")"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ")"}]}]], "Text",
 CellChangeTimes->{3.750343375905607*^9, 3.75042822323361*^9, 
  3.750438310235361*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[30]=",ExpressionUUID->"b5b17ba5-1ff1-468f-81bd-9841e2fffc14"],

Cell[CellGroupData[{

Cell["Initialize Constants", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502260116499376`*^9, 3.750226016681259*^9}, {
   3.750243870079619*^9, 
   3.7502438819641943`*^9}},ExpressionUUID->"d7a0c1bc-cb0a-4b53-99a5-\
7166e76a2900"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"nf", "=", "3"}],
    FontColor->GrayLevel[0]], 
   StyleBox[";",
    FontColor->GrayLevel[0]], 
   StyleBox[" ",
    FontColor->GrayLevel[0]], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "for", " ", "three", " ", "light", " ", "quark", " ", "flavours"}], 
     "*)"}],
    FontColor->GrayLevel[0]], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"s0", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "m\[Tau]", ")"}], "^", "2"}], " ", "=", " ", 
        RowBox[{"initial", " ", "reference", " ", "energy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "tau"}], "-", 
           RowBox[{"lepton", " ", "mass", " ", "scale"}]}], ")"}]}]}]}], ",", 
      " ", 
      RowBox[{"a0", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"coupling", " ", "strength", " ", "at", " ", "s"}], "=", 
          "s0"}], ")"}], "/", "\[Pi]"}]}], ",", 
      RowBox[{"uncert0", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "uncertainty", " ", "in", " ", "coupling", " ", "strength", " ", 
           "at", " ", "s"}], "=", "s0"}], ")"}], "/", 
        RowBox[{"\[Pi]", ".", " ", "\[IndentingNewLine]", 
         RowBox[{"Source", ":", " ", 
          RowBox[{"Antonio", " ", "Pich"}]}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"'", "Precision", " ", "physics", " ", "with", " ", 
        RowBox[{"QCD", "'"}], ".137"}], ":", 
       RowBox[{"01016", " ", 
        RowBox[{
         RowBox[{"(", "2017", ")"}], "."}]}]}]}], "*)"}],
    FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
   RowBox[{"s0", " ", "=", " ", 
    SuperscriptBox[
     StyleBox[
      RowBox[{"(", "1.77686", ")"}],
      FontColor->GrayLevel[0]], "2"]}], ";", 
   RowBox[{"alpha0", "=", " ", "0.328"}], ";", " ", 
   RowBox[{"a0", "=", 
    FractionBox["alpha0", "Pi"]}], ";", 
   RowBox[{"uncertalpha0", " ", "=", " ", "0.013"}], ";", " ", 
   RowBox[{"uncert0", "=", 
    FractionBox["uncertalpha0", "Pi"]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mud0", "=", "3.86"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\:0304As", " ", "an", " ", "example"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "use", " ", "the", " ", "mass", " ", "of", " ", "the", " ", "up"}], "-",
       " ", 
      RowBox[{"and", " ", "down"}], "-", " ", 
      RowBox[{"quark", " ", "as", " ", "the", " ", "initial", " ", 
       RowBox[{"value", ":", " ", 
        RowBox[{
         SubscriptBox["m", "ud"], 
         RowBox[{"(", 
          RowBox[{"2", " ", "GeV"}], ")"}]}]}]}]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3.86", "\[PlusMinus]", "0.2"}], ")"}], 
      RowBox[{"MeV", ".", " ", 
       RowBox[{"Source", ":", " ", 
        RowBox[{"Cesareo", " ", "Dominguez"}]}]}]}]}], ",", " ", 
    RowBox[{"Alexes", " ", "Mes"}], ",", " ", 
    RowBox[{"Karl", " ", "Schilcher"}], ",", 
    RowBox[{
     RowBox[{"'", "Up"}], "-", 
     RowBox[{"and", " ", "down"}], "-", 
     RowBox[{"quark", " ", "masses", " ", "from", " ", "QCD", " ", "sum", " ", 
      RowBox[{
       RowBox[{"rules", "'"}], ".", "arXiv"}], " ", 
      RowBox[{"preprintarXiv", ":", 
       RowBox[{"1809.07042", " ", 
        RowBox[{
         RowBox[{"(", "2018", ")"}], "."}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"srange", " ", "=", " ", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", "5", ",", "0.001"}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "energy", " ", "scale", " ", "parameter", " ", "s", " ", "is", 
    " ", "taken", " ", "to", " ", "vary", " ", "between", " ", "1", " ", 
    SuperscriptBox["GeV", "2"], " ", "and", " ", "5", " ", 
    SuperscriptBox["GeV", "2"]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7391806059839563`*^9, 3.739180607983708*^9}, 
   3.7391806514406567`*^9, 3.7391821310749044`*^9, 3.7394612728520966`*^9, {
   3.7496457686676254`*^9, 3.749645776532297*^9}, {3.7496458322673717`*^9, 
   3.7496458333197813`*^9}, 3.7502255318270283`*^9, {3.7502432966269617`*^9, 
   3.7502433456269627`*^9}, {3.7502433866423683`*^9, 
   3.7502434046737313`*^9}, {3.7502437267511787`*^9, 3.7502437570184507`*^9}, 
   3.7502437968608*^9, 3.7502447295637584`*^9, 3.7502635470168495`*^9, {
   3.7502641686891766`*^9, 3.7502641801687994`*^9}, {3.7503534387981367`*^9, 
   3.7503534888587255`*^9}, {3.7503535432372084`*^9, 3.750353544782047*^9}, {
   3.750353586516109*^9, 3.7503538025940905`*^9}, {3.7503538498767757`*^9, 
   3.75035389309453*^9}, {3.7504019272192745`*^9, 3.7504019513761897`*^9}, {
   3.7504342603604884`*^9, 3.7504342870313454`*^9}, {3.7504345577033796`*^9, 
   3.7504345591557245`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1e885134-8039-4534-a8bd-12d366d36bfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Direct Integration ", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502245442824035`*^9, 3.750224549025738*^9}, {
   3.750224608569968*^9, 3.750224627648106*^9}, 3.7502249500676746`*^9, {
   3.7502441771111765`*^9, 
   3.7502441830084476`*^9}},ExpressionUUID->"2659fa78-b5d1-405a-9d5a-\
c4365918d8a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Since", " ", "the", " ", "quark", " ", "mass", " ", "is", " ", "a", " ", 
   "linear", " ", "seperable", " ", "differential", " ", "equation"}], ",", 
  " ", 
  RowBox[{
  "we", " ", "are", " ", "able", " ", "to", "  ", "directly", " ", 
   "integrate", " ", "the", " ", "differential", " ", "RG", " ", "equation", 
   " ", "to", " ", "find", " ", "the", " ", "running", " ", "quark", " ", 
   "mass", " ", "through", " ", "numerical", " ", 
   RowBox[{"means", "."}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750224636727087*^9, 
   3.7502247302375903`*^9}, {3.750224766132918*^9, 3.7502248121242704`*^9}, {
   3.75022488516404*^9, 3.750224902601927*^9}, {3.750224951867632*^9, 
   3.7502251117891808`*^9}, {3.7502251465711865`*^9, 
   3.7502251694488764`*^9}, {3.7502445555330267`*^9, 3.7502446517676606`*^9}, 
   3.75040196186053*^9},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"7158d59f-bdf8-4465-9a54-d12370b0bc68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qmassdirectint", "[", 
     RowBox[{"s_", ",", "ms0_"}], "]"}], ":=", 
    RowBox[{"ms0", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"integrand", "[", "a", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "a0", ",", 
          RowBox[{"as", "[", 
           RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}], "}"}]}], "]"}], 
      "]"}]}]}], ";"}], "  "}]], "Input",
 CellChangeTimes->{{3.750244462890725*^9, 3.7502445250839214`*^9}, {
  3.7502446639141808`*^9, 3.750244702060438*^9}, {3.750244835860964*^9, 
  3.7502448447987933`*^9}, {3.7502450785013733`*^9, 3.750245079845645*^9}, {
  3.7502654744139156`*^9, 3.7502654834232054`*^9}, {3.7502698632837505`*^9, 
  3.7502698700502005`*^9}, {3.7503075183764687`*^9, 3.7503075471588383`*^9}, {
  3.750309077471168*^9, 3.7503090946587915`*^9}, {3.750341782857284*^9, 
  3.750341819494303*^9}, {3.750341886797629*^9, 3.7503418895505576`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"0d79a25f-642f-4eab-9cd9-56cb00858b63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphical Output", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502260116499376`*^9, 3.750226016681259*^9}, {
   3.750243870079619*^9, 3.7502438819641943`*^9}, {3.7502449413038735`*^9, 
   3.750244952940566*^9}},ExpressionUUID->"74813658-2fbf-4d98-b812-\
94f4c8a96db2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{"Plot", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"ColorData", "[", "112", "]"}]}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "sets", " ", "the", " ", "colour", " ", "to", " ", "a", " ", 
    "different", " ", "pallette"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750245362032464*^9, 3.75024536439234*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4cf84b57-aac9-4a8e-9888-d26c119898f3"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Plotting", " ", "the", " ", "perturbative", " ", "series", " ", 
      "solution", " ", "to", " ", "four"}], "-", 
     RowBox[{"loop", " ", "order", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Chetyrkin", " ", "et", " ", 
         RowBox[{"al", "."}]}], ",", "1997"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
     "the", " ", "perturbative", " ", "series", " ", "solution", " ", "to", 
      " ", "five"}], "-", 
     RowBox[{"loop", " ", "order", " ", 
      RowBox[{"(", "jamsseries5", ")"}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "direct", " ", "numerical", " ", "integration", 
     " ", 
     RowBox[{"(", 
      RowBox[{"qmassdirectint", "[", 
       RowBox[{"s", ",", "ms0"}], "]"}], ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"over", " ", "a", " ", "range", " ", "s"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", " ", 
        SuperscriptBox["GeV", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["GeV", "2"], " ", "and", " ", "s"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"1", " ", 
        SuperscriptBox["GeV", "2"]}], " ", "-", " ", 
       RowBox[{"1.5", " ", 
        RowBox[{
         SuperscriptBox["GeV", "2"], "."}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qmassdirectintOutput", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"qmassdirectint", "[", 
           RowBox[{"s", ",", "mud0"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "srange"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numseries5Output", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"numseries5", "[", 
           RowBox[{"s", ",", "mud0"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "srange"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numseries4Output", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"numseries4", "[", 
           RowBox[{"s", ",", "mud0"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "srange"}], "}"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"massgraphRGE", "=", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "numseries4Output", ",", "numseries5Output", ",", " ", 
        "qmassdirectintOutput"}], "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) \
(\!\(\*SuperscriptBox[\(GeV\), \(2\)]\))\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)((2 GeV\!\(\*SuperscriptBox[\
\()\), \(2\)]\)) (MeV)\>\""}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"LineLegend", "[", 
        RowBox[{"Automatic", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<4 loop series\>\"", ",", " ", "\"\<5 loop series\>\"", ",", 
           " ", "\"\<5 loop numerical integration\>\""}], "}"}]}], "]"}]}], 
      ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Thickness", "[", "0.0035", "]"}], "]"}], ",", " ", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.0035", "]"}], ",", "Orange"}], "]"}], 
         ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Thickness", "[", "0.0035", "]"}], "]"}]}], "}"}]}], " ", 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.6", ",", "4.8"}], "}"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", 
         "\"\<RGEmassgraph.pdf\>\""}], "}"}], "]"}], ",", "massgraphRGE"}], 
     "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7502449705800395`*^9, 3.7502449738335075`*^9}, {
   3.7502450487516804`*^9, 3.75024511417004*^9}, {3.75024526651684*^9, 
   3.750245318392855*^9}, {3.750245535550022*^9, 3.750245537393613*^9}, {
   3.7502456656576653`*^9, 3.7502456894713144`*^9}, 3.7502457201734223`*^9, {
   3.750268617263665*^9, 3.750268624748807*^9}, {3.75026870870706*^9, 
   3.750268747180462*^9}, {3.7502690660976768`*^9, 3.7502690686888113`*^9}, {
   3.7502692562005634`*^9, 3.7502692732228155`*^9}, {3.750402392624969*^9, 
   3.75040241178504*^9}, {3.7504345944840703`*^9, 3.7504345960649443`*^9}, {
   3.7504346913263345`*^9, 3.750434692947154*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"928edd7a-53f2-4fd9-965e-b3f8927ce731"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[0.0035]], 
         LineBox[CompressedData["
1:eJw023c81H8cB/CbKtSN0tYv7b1EpfR+a0ikvZeRFKJF0SBNEpUGLWnQkKZK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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          Thickness[0.0035], 
          RGBColor[1, 0.5, 0]], 
         LineBox[CompressedData["
1:eJw02ndczH8cB/CbCemWpEFUSsrelPdbRlnZe6VBsrM32VnJyE6ZDVtRkr1n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          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[0.0035]], 
         LineBox[CompressedData["
1:eJw023lczN0XB/BZU8JspBCJkC0pUpZzspalkJTIGpGdrGXJWiRCQihLStmi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          "]]}}}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {1.02, 3.606}, PlotRange -> {{1, 5}, {3.6, 4.8}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {1.02, 3.606}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)((2 \
GeV\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)) (MeV)\"", TraditionalForm], 
         None}, {
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
       FrameStyle -> Thickness[Large], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{1, 5}, {3.6, 4.8}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{
       "\"4 loop series\"", "\"5 loop series\"", 
        "\"5 loop numerical integration\""}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
                
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.0035`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{
                  RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], ";"}]], "Input",
 CellChangeTimes->{{3.7503480875463686`*^9, 3.7503480875618563`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"f3da1e8b-1d39-44f3-bb3f-2491ed5219ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            NCache[
             Rational[1, 360], 0.002777777777777778]], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          LineBox[CompressedData["
1:eJw11Xdcz9sfB/BkE+7ntIyry5XNdUllv45d9siIrOyRkZGdXCSZWQllFYko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           "]]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            NCache[
             Rational[1, 360], 0.002777777777777778]], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           RGBColor[1, 0.5, 0]], 
          LineBox[CompressedData["
1:eJw113lUTtsbB/AQwiVnv0glQxTJkPkinm26UX7GLklEhWTIPE+ZuYaEMlfG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           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            NCache[
             Rational[1, 360], 0.002777777777777778]], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          LineBox[CompressedData["
1:eJw113lYzUsYB3CypsJvjj2UIteSJFvCO/ZQ9qXsS5abJSpCWbLm2goJkSUU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           "]]}}}, {}, {}, {}, {}}, {
      DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
       AxesOrigin -> {1.0025, 4.402}, PlotRange -> {{1, 1.5}, {4.4, 4.8}}, 
       PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
       Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
       Axes -> {True, True}, AxesLabel -> {None, None}, 
       AxesOrigin -> {1.0025, 4.402}, DisplayFunction :> Identity, 
       Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)((2 \
GeV\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)) (MeV)\"", TraditionalForm], 
          None}, {
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
        FrameStyle -> Thickness[Large], 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLines -> {None, None}, GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}}, PlotRange -> {{1, 1.5}, {4.4, 4.8}}, 
       PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
       Ticks -> {Automatic, Automatic}}],FormBox[
      FormBox[
       TemplateBox[{
        "\"4 loop series\"", "\"5 loop series\"", 
         "\"5 loop numerical integration\""}, "LineLegend", 
        DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
                 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.0035`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
             ",", 
             RowBox[{"Joined", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
        Editable -> True], TraditionalForm], TraditionalForm]},
    "Legended",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}]& ),
    Editable->True,
    InterpretationFunction->(RowBox[{"Legended", "[", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7503481215790253`*^9, 3.750348121610137*^9}, 
   3.750402598344436*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"c1580004-6c64-46d5-9211-c39d410996a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "It", " ", "is", " ", "more", " ", "lucid", " ", "to", " ", 
             "provide", " ", "a", " ", "local", " ", "error", " ", "analysis",
              " ", "by", " ", "plotting", " ", "the", " ", "difference", " ", 
             "between", " ", "the", " ", "direct", " ", "numerical", " ", 
             "integration", " ", 
             RowBox[{"(", 
              RowBox[{"qmassdirectint", "[", 
               RowBox[{"s", ",", "ms0"}], "]"}], ")"}], "and", " ", "i"}], 
            ")"}], ".", "the"}], " ", "perturbative", " ", "series", " ", 
          "solution", " ", "to", " ", "five"}], "-", 
         RowBox[{"loop", " ", "order", " ", 
          RowBox[{"(", "jamsseries5", ")"}]}]}], ",", " ", "ii"}], ")"}], ".",
       "the"}], " ", "perturbative", " ", "series", " ", "solution", " ", 
     "to", " ", "four"}], "-", 
    RowBox[{"loop", " ", "order", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Chetyrkin", " ", "et", " ", 
         RowBox[{"al", "."}]}], ",", "1997"}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numseries5difference", " ", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"qmassdirectint", "[", 
            RowBox[{"s", ",", "mud0"}], "]"}], "-", 
           RowBox[{"numseries5", "[", 
            RowBox[{"s", ",", "mud0"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "srange"}], "}"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numseries4difference", " ", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"qmassdirectint", "[", 
            RowBox[{"s", ",", "mud0"}], "]"}], "-", 
           RowBox[{"numseries4", "[", 
            RowBox[{"s", ",", "mud0"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "srange"}], "}"}]}], "]"}]}], ";"}], " ", "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"massgraphRGE2", "=", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"numseries4difference", ",", "numseries5difference"}], "}"}], 
      ",", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) \
(\!\(\*SuperscriptBox[\(GeV\), \(2\)]\))\>\"", ",", 
         "\"\<Diffence between series and numerical solution (MeV)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"LineLegend", "[", 
        RowBox[{"Automatic", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<4 loop series\>\"", ",", " ", "\"\<5 loop series\>\""}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Thickness", "[", "0.00354", "]"}], "]"}], ",", " ", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.00354", "]"}], ",", "Orange"}], 
          "]"}]}], "}"}]}], " ", ",", 
      RowBox[{"PlotRange", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.002"}], ",", "0.013"}], "}"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", 
         "\"\<RGEmassgraphDifference.pdf\>\""}], "}"}], "]"}], ",", 
      "massgraphRGE2"}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.739116095122797*^9, 3.73911622197908*^9}, 
   3.7391162690407944`*^9, {3.739116299257704*^9, 3.739116379574192*^9}, {
   3.7391164449235535`*^9, 3.7391164452501726`*^9}, {3.7391168550360584`*^9, 
   3.739116897133348*^9}, {3.7391174264151506`*^9, 3.739117488225563*^9}, {
   3.7391177341843395`*^9, 3.7391177388000526`*^9}, {3.739119823959894*^9, 
   3.7391198243315706`*^9}, 3.739120847321719*^9, 3.739121587750098*^9, {
   3.739121699481118*^9, 3.7391217341538057`*^9}, {3.73912882794757*^9, 
   3.739128873702627*^9}, 3.7391289381474094`*^9, {3.739161923238683*^9, 
   3.7391619999265375`*^9}, 3.739162877461829*^9, {3.7391808916794443`*^9, 
   3.7391808965949535`*^9}, {3.739180951391656*^9, 3.7391809514707527`*^9}, {
   3.7394614288419137`*^9, 3.7394614361764927`*^9}, 3.739461561380273*^9, {
   3.739462013541004*^9, 3.7394620139898214`*^9}, 3.7394677781330194`*^9, 
   3.7401105455323443`*^9, {3.7496530191961327`*^9, 3.7496530233765297`*^9}, {
   3.749665027599744*^9, 3.749665069027302*^9}, {3.7496655820687256`*^9, 
   3.7496655850891857`*^9}, {3.7502457136814637`*^9, 3.750245737455458*^9}, {
   3.750245809142*^9, 3.750245834863703*^9}, {3.750402418715193*^9, 
   3.750402425255015*^9}, {3.7504024725750904`*^9, 3.75040259190856*^9}, {
   3.750402690610799*^9, 3.750402702546337*^9}, 3.750434744766724*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"4a9324ac-fa96-4b30-bc18-09ac0bcc866a"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[0.00354]], 
         LineBox[CompressedData["
1:eJws3Xdcjt0fB/CMCEkSsiWjrNKW6kp7d29J0t57772J7OzIFrIzbyPbQ9lb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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          Thickness[0.00354], 
          RGBColor[1, 0.5, 0]], 
         LineBox[CompressedData["
1:eJws3XdcT+0fx/FKCJUoZatUIqWlYXxPe6Kdtvbee+/hzgrZIXtlJYSQrJBk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          
          "]]}}}, {}, {}, {}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {1.02, 0}, PlotRange -> {{1, 5}, {-0.002, 0.013}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {1.02, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         FormBox[
         "\"Diffence between series and numerical solution (MeV)\"", 
          TraditionalForm], None}, {
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
       FrameStyle -> Thickness[Large], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{1, 5}, {-0.002, 0.013}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{"\"4 loop series\"", "\"5 loop series\""}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06372]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06372]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06372], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[
                    NCache[
                    Rational[1, 20], 0.05]], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06372], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.00354`", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.00354`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{
                  RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"True", ",", "True"}], "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], ";"}]], "Input",
 CellChangeTimes->{{3.7503480798774805`*^9, 3.7503480798931017`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5179d0fe-e2f9-4e21-9e18-6fd263ba7f7e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Statistical Analysis", "Section",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502260116499376`*^9, 3.750226016681259*^9}, {
   3.750397300380623*^9, 
   3.7503973079243183`*^9}},ExpressionUUID->"b4cf30b8-e1d6-492a-91ff-\
c48ecb2c38f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "In", " ", "this", " ", "section", " ", "we", " ", "compare", " ", "the", 
    " ", "effect", " ", "of", " ", "the", " ", "fifth"}], "-", 
   RowBox[{
   "loop", " ", "term", " ", "in", " ", "the", " ", "series", " ", 
    "solution"}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "using", " ", "two", " ", "common", " ", "statistical", " ", "evaluation", 
    " ", 
    RowBox[{"criteria", ":", 
     RowBox[{"Root", " ", "Mean", " ", "Absolute", " ", "Error", " ", 
      RowBox[{"(", "RMSE", ")"}], " ", "andMean", " ", "Absolute", " ", 
      "Error", " ", 
      RowBox[{"(", "MAE", ")"}], " ", "are", " ", 
      RowBox[{"used", ".", " ", "The"}], " ", "Root", " ", "Mean", " ", 
      "Absolute", " ", "Error", " ", "is", " ", "defined", " ", "as", " ", 
      "RMSE"}]}]}], "=", 
   RowBox[{
    RowBox[{"\[Sqrt]", 
     FractionBox["1", "n"]}], 
    SubscriptBox[
     RowBox[{
      SuperscriptBox["\[Sum]", "n"], " "}], 
     RowBox[{"j", "=", "1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "j"], "\[Minus]", 
       SubscriptBox["k", "j"]}], ")"}], "2"]}]}], ",", 
  RowBox[{
   RowBox[{
   "and", " ", "the", " ", "Mean", " ", "Absolute", " ", "Error", " ", "is", 
    " ", "calculated", " ", "as", " ", "MAE"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "n"], 
     SubscriptBox[
      RowBox[{
       SuperscriptBox["\[Sum]", "n"], " "}], 
      RowBox[{"j", "=", "1"}]]}], "|", 
    RowBox[{
     SubscriptBox["r", "j"], "\[Minus]", 
     SubscriptBox["k", "j"]}], "|", "."}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.750397320492043*^9, 3.7503973224202976`*^9}, {
   3.7503991879388227`*^9, 3.750399308374634*^9}, 3.7504347952436028`*^9},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"07d9444a-5137-4adb-a6cc-9c4a8667fd98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"refseries", " ", "=", " ", "qmassdirectintOutput"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"Length", "[", "refseries", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, {3.7503995866096296`*^9, 3.7503996039064074`*^9}, {
   3.750417928704359*^9, 3.7504180205784383`*^9}, {3.750418081766884*^9, 
   3.7504180891567307`*^9}, {3.750418131031513*^9, 3.7504183293438377`*^9}, {
   3.7504183618294106`*^9, 3.7504183638058224`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"190c0683-83ef-460c-9aa8-566e53dda653"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Root", " ", "Mean", " ", "Absolute", " ", "Error"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rmse5Output", " ", "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "n"}], ")"}], 
      RowBox[{
       RowBox[{"Total", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"numseries5Output", " ", "-", " ", "refseries"}], ")"}], 
         "2"], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"rmse4Output", " ", "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "n"}], ")"}], 
      RowBox[{
       RowBox[{"Total", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"numseries4Output", " ", "-", " ", "refseries"}], ")"}], 
         "2"], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, {3.7503995866096296`*^9, 3.7503996039064074`*^9}, {
   3.750417928704359*^9, 3.7504180205784383`*^9}, {3.750418081766884*^9, 
   3.7504180891567307`*^9}, {3.750418131031513*^9, 3.750418338218342*^9}, {
   3.7504297746897697`*^9, 3.7504298204219956`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"5d03899e-be86-43b8-a620-56833fbf475b"],

Cell["\<\
0.0028758
0.0146155\
\>", "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7504285432961464`*^9, 3.7504298428302803`*^9, {3.7504384040754366`*^9, 
   3.7504384072552485`*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"b198f321-1417-47c6-b04d-ebc66027d2f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "Absolute", " ", "Error"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mae5Output", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "n"}], ")"}], 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"(", 
         RowBox[{"numseries5Output", " ", "-", " ", "refseries"}], ")"}], 
        "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"mae4Output", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "n"}], ")"}], 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"(", 
         RowBox[{"numseries4Output", " ", "-", " ", "refseries"}], ")"}], 
        "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, {3.7503995866096296`*^9, 3.7503996039064074`*^9}, {
   3.750417928704359*^9, 3.7504180205784383`*^9}, {3.750418081766884*^9, 
   3.7504180891567307`*^9}, {3.750418131031513*^9, 3.750418324202443*^9}, {
   3.7504298260149603`*^9, 3.750429827158947*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"767b63c1-de85-4402-be48-650d6f1a97d4"],

Cell["\<\
0.00152145
0.00790016\
\>", "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7504285433117676`*^9, 3.750429842924017*^9, 3.7504306363202724`*^9, 
   3.750430819829096*^9, {3.750438415675579*^9, 3.750438418636321*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"c4bde26b-b847-4d14-bf00-f9f6f08992ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Smallest", " ", "Deviations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"smallest5Output", " ", "=", 
    RowBox[{"Min", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"numseries5Output", " ", "-", " ", "refseries"}], ")"}], "[", 
       
       RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"smallest4Output", " ", "=", 
    RowBox[{"Min", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"numseries4Output", " ", "-", " ", "refseries"}], ")"}], "[", 
       
       RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, {3.7503995866096296`*^9, 3.7503996039064074`*^9}, {
   3.750417928704359*^9, 3.7504180205784383`*^9}, {3.750418081766884*^9, 
   3.7504180891567307`*^9}, {3.750418131031513*^9, 3.750418324202443*^9}, {
   3.7504298260149603`*^9, 3.750429827158947*^9}, {3.750430641499674*^9, 
   3.7504307458454075`*^9}, 3.750430808767043*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"523ca4d6-531c-41a5-8e17-0cc13f39af9f"],

Cell["\<\
0.
0.\
\>", "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7504307841418514`*^9, 3.7504308199228272`*^9, {3.750438428768252*^9, 
   3.7504384322772226`*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"dbb5dee5-f95f-421b-b8eb-e965c07c13a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Largest", " ", "Deviations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"smallest5Output", " ", "=", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"numseries5Output", " ", "-", " ", "refseries"}], ")"}], "[", 
       
       RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"smallest4Output", " ", "=", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"numseries4Output", " ", "-", " ", "refseries"}], ")"}], "[", 
       
       RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, {3.7503995866096296`*^9, 3.7503996039064074`*^9}, {
   3.750417928704359*^9, 3.7504180205784383`*^9}, {3.750418081766884*^9, 
   3.7504180891567307`*^9}, {3.750418131031513*^9, 3.750418324202443*^9}, {
   3.7504298260149603`*^9, 3.750429827158947*^9}, {3.750430641499674*^9, 
   3.750430709891615*^9}, {3.7504307511118684`*^9, 3.7504307784970336`*^9}, 
   3.750430810303342*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"4656814a-4a88-4f98-af33-5dc089fca345"],

Cell["\<\
0.0116077
0.0578165\
\>", "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7504307842356095`*^9, 3.750430819954031*^9, {3.750438442385558*^9, 
   3.750438452095195*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"96c58280-18f5-462e-9dfb-e52ec5d60bb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison to using Mathematica without Rubi ", "Section",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7499770541613436`*^9, 
   3.7499770617380695`*^9}, {3.7502260116499376`*^9, 3.750226016681259*^9}, {
   3.750353936016901*^9, 
   3.750353996437772*^9}},ExpressionUUID->"96eb79f6-06d3-42d8-bda3-\
708319f6880f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "In", " ", "this", " ", "section", " ", "we", "  ", "attempt", " ", "to", 
   " ", "solve", " ", "the", " ", "same", " ", "problem", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "finding"}], " ", "the", " ", 
      "running", " ", "quark", " ", "mass", " ", "pertubative", " ", "series",
       " ", "solution", "  ", "to", " ", "five"}], "-", 
     RowBox[{"loop", " ", "order"}]}], ")"}], " ", "by", " ", "only", " ", 
   "using", " ", 
   RowBox[{"Mathematica", "'"}], "s", " ", "built"}], "-", 
  RowBox[{"in", " ", "integration", " ", "function", " ", 
   RowBox[{"i", ".", "e", ".", " ", "without"}], " ", "using", " ", 
   RowBox[{"Rubi", ".", " "}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.750354555673107*^9, 3.750354683735314*^9}, {
   3.7503549168103848`*^9, 3.750354919249436*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"45b97286-1571-4596-9281-8cf4253e51f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "g0", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "b0", ",", "b1", 
     ",", "b2", ",", "b3", ",", "b4", ",", "a0", ",", "s0"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, 3.7503540209384084`*^9, {3.750354081439043*^9, 
   3.750354094140143*^9}, {3.750354226080442*^9, 3.7503543883429956`*^9}, {
   3.750354445594879*^9, 3.750354448500162*^9}, 3.7503997169681287`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"ff0b3502-b46b-4fac-a012-e56dca6db586"],

Cell[CellGroupData[{

Cell["\<\
Attempt 1 : Using Mathematica' s built - in Integrate[] function\
\>", "Subsection",
 CellChangeTimes->{{3.750354789161002*^9, 3.75035496920436*^9}, {
  3.7503550120499706`*^9, 3.75035504107016*^9}, {3.750356471539159*^9, 
  3.750356485226308*^9}, {3.750356516585497*^9, 3.7503565411484976`*^9}, {
  3.750356595962649*^9, 3.7503565973944764`*^9}, {3.750356637742885*^9, 
  3.750356691493238*^9}, {3.750399631077603*^9, 3.7503996395775175`*^9}, {
  3.750400147577603*^9, 3.750400154801026*^9}, {3.7504421957339845`*^9, 
  3.750442196124491*^9}},ExpressionUUID->"8455472e-a264-4d98-951e-\
8fb255620b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Mathematica", " ", "seems", " ", "unable", " ", "to", " ", "find", " ", 
   "the", " ", "series", " ", "expansion", " ", "in", " ", "a", " ", "single",
    " ", 
   RowBox[{"step", ".", " ", "Uncomment"}], " ", "the", " ", "first", " ", 
   "line", " ", "of", " ", "code", " ", "in", " ", "this", " ", "subsection", 
   " ", "to", " ", "try", " ", 
   RowBox[{"this", ".", " ", "\[IndentingNewLine]", "Breaking"}], " ", "the", 
   " ", "process", " ", "up", " ", "into", " ", "seperate", " ", 
   RowBox[{"steps", ":", " ", 
    RowBox[{"indefinite", " ", "integral"}]}]}], ",", " ", 
  RowBox[{"definite", " ", "integral"}], ",", " ", "exponentiating", ",", " ", 
  RowBox[{
   RowBox[{"taylor", " ", 
    RowBox[{"expanding", ".", " ", "We"}], " ", "see", " ", "that", " ", 
    "the", " ", "issue", " ", "is", " ", "aready", " ", "present", " ", "in", 
    " ", "the", " ", "indefinite", " ", "integral", " ", 
    RowBox[{"(", 
     StyleBox["intef",
      FontSlant->"Italic"], ")"}]}], ":", " ", 
   RowBox[{
    RowBox[{"i", ".", "e", ".", " ", "Mathematica"}], " ", "immediately", " ",
     "aproximates", " ", "the", " ", "integral", " ", "of", " ", "\[Gamma]", 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["a", "s"], ")"}], "/", "\[Beta]"}], 
    RowBox[{"(", 
     SubscriptBox["a", "s"], ")"}], " ", "with", " ", "a", " ", "RootSum", 
    " ", "object", " ", "which", " ", "contains", " ", "logarithmic", " ", 
    RowBox[{"diverges", ".", " ", "From"}], " ", "here"}]}], ",", " ", 
  RowBox[{
  "Mathematica", " ", "struggles", " ", "to", " ", "compute", " ", "the", " ",
    "definite", " ", "integral", " ", "and", " ", "then", " ", "the", " ", 
   "taylor", " ", "series", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "these", " ", "last", " ", "two", " ", "lines", " ", "of", " ", "code", 
      " ", "in", " ", "this", " ", "subsection", " ", "are", " ", 
      "commented"}], ")"}], "."}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.750354555673107*^9, 3.750354683735314*^9}, {
   3.7503549168103848`*^9, 3.750354919249436*^9}, {3.7504003409215527`*^9, 
   3.7504003563747535`*^9}, {3.75040039367135*^9, 3.7504005309216547`*^9}, {
   3.7504015059524946`*^9, 3.750401508936887*^9}, {3.750434852952875*^9, 
   3.750434862110486*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"3c5a5118-ca1b-470a-9370-d7367e664e7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "first", " ", "line", " ", "of", " ", "code", " ", "in", " ", 
    "this", " ", "subsection", " ", "tries", " ", "to", " ", "find", " ", 
    "the", " ", "series", " ", "solution", " ", "in", " ", "a", " ", "single",
     " ", 
    RowBox[{"step", ".", " ", "Uncomment"}], " ", "the", " ", "line", " ", 
    "of", " ", "code", " ", "to", " ", "try", " ", 
    RowBox[{"this", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"g0", " ", "+", " ", 
            RowBox[{"a", "*", "g1"}], " ", "+", " ", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", "g2"}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], "*", "g3"}], " ", "+", " ", 
            RowBox[{
             SuperscriptBox["a", "4"], "*", "g4"}]}], 
           RowBox[{
            RowBox[{"a", "*", "b0"}], " ", "+", " ", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", "b1"}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], "*", "b2"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], "*", "b3"}], "+", 
            RowBox[{
             SuperscriptBox["a", "5"], "*", "b4"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "a0", ",", 
            RowBox[{"as", "[", 
             RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}], "}"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", "a0", ",", 
     " ", "Simplify"}], "]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750354789161002*^9, 3.75035496920436*^9}, {
   3.7503550120499706`*^9, 3.75035504107016*^9}, {3.750356471539159*^9, 
   3.750356485226308*^9}, {3.750356516585497*^9, 3.7503565411484976`*^9}, {
   3.750356595962649*^9, 3.7503565973944764`*^9}, {3.750356637742885*^9, 
   3.750356691493238*^9}, {3.750399631077603*^9, 3.750399919546525*^9}, {
   3.750399953780756*^9, 3.7503999587814493`*^9}, {3.7504000262964954`*^9, 
   3.750400030797056*^9}, 3.750400072305052*^9, 3.750400159796772*^9, {
   3.750400359374728*^9, 3.7504003636087723`*^9}, {3.7504350454389396`*^9, 
   3.7504350475321693`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"12084321-b58a-4052-a151-4b4b0a5f604c"],

Cell[BoxData[
 RowBox[{"intef", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"integrand", "[", "x", "]"}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.750354789161002*^9, 3.75035496920436*^9}, {
   3.7503550120499706`*^9, 3.75035504107016*^9}, {3.750356471539159*^9, 
   3.750356485226308*^9}, {3.750356516585497*^9, 3.7503565411484976`*^9}, {
   3.750356595962649*^9, 3.7503565973944764`*^9}, {3.750356637742885*^9, 
   3.750356691493238*^9}, {3.750399631077603*^9, 3.750399919546525*^9}, {
   3.750399953780756*^9, 3.7503999587814493`*^9}, {3.7504000262964954`*^9, 
   3.750400030797056*^9}, 3.750400072305052*^9, 3.750400159796772*^9, {
   3.750400359374728*^9, 3.7504003636087723`*^9}, 3.7504004479689646`*^9, 
   3.750435054968357*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"a65d0d60-2a11-4022-8059-7f114c53ecc2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"g0", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "b0"], "-", 
  RowBox[{
   FractionBox["1", "b0"], 
   RowBox[{"RootSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b0", "+", 
       RowBox[{"b1", " ", "#1"}], "+", 
       RowBox[{"b2", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"b3", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"b4", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"b1", "+", 
         RowBox[{"2", " ", "b2", " ", "#1"}], "+", 
         RowBox[{"3", " ", "b3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", "b4", " ", 
          SuperscriptBox["#1", "3"]}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1", " ", "g0", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}]}], "-", 
         RowBox[{"b0", " ", "g1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}]}], "+", 
         RowBox[{"b2", " ", "g0", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}], " ", "#1"}], "-", 
         RowBox[{"b0", " ", "g2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}], " ", "#1"}], "+", 
         RowBox[{"b3", " ", "g0", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}], " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"b0", " ", "g3", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"b4", " ", "g0", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}], " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"b0", " ", "g4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"x", "-", "#1"}], "]"}], " ", 
          SuperscriptBox["#1", "3"]}]}], ")"}]}], "&"}]}], "]"}]}]}]], "Text",\

 CellChangeTimes->{3.7503567067107215`*^9, 3.7503568042744637`*^9, 
  3.750428543703042*^9, 3.7504384608150053`*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[56]=",ExpressionUUID->"72f5e0a4-25bb-44bb-b61f-20ce6379f2ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"These", " ", "two", " ", "code", " ", "lines", " ", 
    RowBox[{"(", 
     RowBox[{
     "which", " ", "perform", " ", "the", " ", "definite", " ", "integral", 
      " ", "and", " ", "taylor", " ", "expansion"}], ")"}], " ", "are", " ", 
    "commented", " ", "since", " ", "Mathematica", " ", "struggles", " ", 
    "to", " ", "compute", " ", 
    RowBox[{"them", ".", " ", "Uncomment"}], " ", "to", " ", "try"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"defintef", "[", "s_", "]"}], "=", "  ", 
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"intef", "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"as", "[", 
           RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{"intef", "/.", 
         RowBox[{"x", "\[Rule]", "a0"}]}], ")"}]}], "]"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"qmassseries5M", "[", "s_", "]"}], " ", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"defintef", "[", "s", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a0", ",", "0", ",", "5"}], "}"}]}], "]"}], ")"}], ",", 
       " ", "a0", ",", " ", "Simplify"}], "]"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750354789161002*^9, 3.75035496920436*^9}, {
   3.7503550120499706`*^9, 3.75035504107016*^9}, {3.750356471539159*^9, 
   3.750356485226308*^9}, {3.750356516585497*^9, 3.7503565411484976`*^9}, {
   3.750356595962649*^9, 3.7503565973944764`*^9}, {3.750356637742885*^9, 
   3.750356784696576*^9}, {3.7503999889525366`*^9, 3.750399994718637*^9}, 
   3.750400060828453*^9, {3.7504334630853176`*^9, 3.750433531696415*^9}, {
   3.750434953205531*^9, 3.7504349822342753`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"6ba3ca65-d37d-4f29-93ad-5a295f53958e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Attempt 2 : Using a pure function in Mathematica", "Subsection",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, 3.7503540209384084`*^9, {3.750354081439043*^9, 
   3.750354094140143*^9}, {3.750354226080442*^9, 3.7503543883429956`*^9}, {
   3.7503544956258106`*^9, 3.7503545252831235`*^9}, {3.7503546930802164`*^9, 
   3.750354696239995*^9}, {3.750354811010631*^9, 3.750354838080694*^9}, {
   3.7504001621401234`*^9, 3.750400203390441*^9}, {3.7504421923596373`*^9, 
   3.7504421928904543`*^9}},ExpressionUUID->"75cb4597-855f-4230-82ea-\
054bbb5677f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "In", " ", "comparison", " ", "to", " ", "the", " ", "first", " ", 
   "attempt"}], ",", " ", 
  RowBox[{
  "Mathematica", " ", "is", " ", "able", " ", "to", " ", "process", " ", 
   "the", " ", "integral", " ", "of", " ", "the", " ", "pure", " ", 
   "function", " ", "with", " ", "greater", " ", 
   RowBox[{"ease", ".", " ", "However"}]}], ",", " ", 
  RowBox[{
  "we", " ", "can", " ", "easily", " ", "see", " ", "the", " ", "present", 
   " ", "infinities", " ", "in", " ", "the", "  ", "RootSum", " ", "object", 
   " ", "resulting", " ", "from", " ", "the", " ", "indefinite", " ", 
   "integral", " ", 
   RowBox[{
    RowBox[{"(", 
     StyleBox["intepf",
      FontSlant->"Italic"], ")"}], ".", "  ", "This"}], " ", "translates", 
   " ", "to", " ", "unevaluated", " ", "sections", " ", 
   RowBox[{"(", 
    StyleBox[
     RowBox[{"0", "&"}],
     FontSlant->"Italic"], ")"}], "  ", "present", " ", "in", " ", "the", " ",
    "final", " ", "series", " ", 
   RowBox[{"solution", ".", "\[IndentingNewLine]", "The"}], " ", "first", " ",
    "line", " ", "of", " ", "code", " ", "in", " ", "this", " ", "subsection",
    " ", "tries", " ", "to", " ", "find", " ", "the", " ", "series", " ", 
   "solution", " ", "in", " ", "a", " ", "single", " ", 
   RowBox[{"step", ".", " ", "Uncomment"}], " ", "the", " ", "line", " ", 
   "of", " ", "code", " ", "to", " ", "try", " ", 
   RowBox[{"this", ".", " "}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.750354555673107*^9, 3.750354683735314*^9}, {
   3.7503549168103848`*^9, 3.750354919249436*^9}, {3.7504003409215527`*^9, 
   3.7504003563747535`*^9}, {3.75040039367135*^9, 3.7504005309216547`*^9}, {
   3.7504005997356215`*^9, 3.750400644687984*^9}, {3.750401281257934*^9, 
   3.750401344094033*^9}, {3.750401391827967*^9, 3.750401430202459*^9}, {
   3.7504014629060144`*^9, 3.750401476984645*^9}, {3.750401539250152*^9, 
   3.7504015910935965`*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"397e7c1b-ba06-4a0e-89e9-99a480546703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "first", " ", "line", " ", "of", " ", "code", " ", "in", " ", 
    "this", " ", "subsection", " ", "tries", " ", "to", " ", "find", " ", 
    "the", " ", "series", " ", "solution", " ", "in", " ", "a", " ", "single",
     " ", 
    RowBox[{"step", ".", " ", "Uncomment"}], " ", "the", " ", "line", " ", 
    "of", " ", "code", " ", "to", " ", "try", " ", 
    RowBox[{"this", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"Integrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"g0", " ", "+", " ", 
               RowBox[{"a", "*", "g1"}], " ", "+", " ", 
               RowBox[{
                SuperscriptBox["a", "2"], "*", "g2"}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], "*", "g3"}], " ", "+", " ", 
               RowBox[{
                SuperscriptBox["a", "4"], "*", "g4"}]}], 
              RowBox[{
               RowBox[{"a", "*", "b0"}], " ", "+", " ", 
               RowBox[{
                SuperscriptBox["a", "2"], "*", "b1"}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], "*", "b2"}], "+", 
               RowBox[{
                SuperscriptBox["a", "4"], "*", "b3"}], "+", 
               RowBox[{
                SuperscriptBox["a", "5"], "*", "b4"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "a0", ",", 
               RowBox[{"as", "[", 
                RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}], "}"}]}], "]"}], 
           "/.", 
           RowBox[{"a", "\[Rule]", 
            RowBox[{"(", "#", ")"}]}]}], "]"}], "&"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", "a0", ",", 
     " ", "Simplify"}], "]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750354789161002*^9, 3.75035496920436*^9}, {
   3.7503550120499706`*^9, 3.75035504107016*^9}, {3.750356471539159*^9, 
   3.750356485226308*^9}, {3.750356516585497*^9, 3.7503565411484976`*^9}, {
   3.750356595962649*^9, 3.7503565973944764`*^9}, {3.750356637742885*^9, 
   3.750356691493238*^9}, {3.750399631077603*^9, 3.750399919546525*^9}, {
   3.750399953780756*^9, 3.7503999587814493`*^9}, {3.7504000262964954`*^9, 
   3.750400030797056*^9}, 3.750400072305052*^9, 3.750400159796772*^9, {
   3.750400359374728*^9, 3.7504003636087723`*^9}, {3.750401101218458*^9, 
   3.750401120749916*^9}, {3.7504350263449755`*^9, 3.7504350323599563`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"97803b49-ef23-43b3-bb2a-99c84917f48b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"purefunc", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"g0", " ", "+", " ", 
       RowBox[{"#", "*", "g1"}], " ", "+", " ", 
       RowBox[{
        SuperscriptBox["#", "2"], "*", "g2"}], "+", 
       RowBox[{
        SuperscriptBox["#", "3"], "*", "g3"}], " ", "+", " ", 
       RowBox[{
        SuperscriptBox["#", "4"], "*", "g4"}]}], 
      RowBox[{
       RowBox[{"#", "*", "b0"}], " ", "+", " ", 
       RowBox[{
        SuperscriptBox["#", "2"], "*", "b1"}], "+", 
       RowBox[{
        SuperscriptBox["#", "3"], "*", "b2"}], "+", 
       RowBox[{
        SuperscriptBox["#", "4"], "*", "b3"}], "+", 
       RowBox[{
        SuperscriptBox["#", "5"], "*", "b4"}]}]], ")"}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, 3.7503540209384084`*^9, {3.750354081439043*^9, 
   3.750354094140143*^9}, {3.750354226080442*^9, 3.7503543883429956`*^9}, {
   3.7503544956258106`*^9, 3.7503545252831235`*^9}, {3.7503546930802164`*^9, 
   3.750354696239995*^9}, {3.750354811010631*^9, 3.750354838080694*^9}, {
   3.7504001621401234`*^9, 3.7504001721716604`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"7fa8d9eb-0b62-4689-a631-5bc602f4ce02"],

Cell[BoxData[
 RowBox[{"intepf", "=", 
  SuperscriptBox["purefunc", 
   TagBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}],
    Derivative],
   MultilineFunction->None]}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"3680c064-abed-4201-8473-74e37be3f1b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"g0", " ", 
     RowBox[{"Log", "[", "#1", "]"}]}], "b0"], "-", 
   FractionBox[
    RowBox[{"RootSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"b0", "+", 
        RowBox[{"b1", " ", "#1"}], "+", 
        RowBox[{"b2", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"b3", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"b4", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"b1", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"-", "\[Infinity]"}], ")"}]}], "+", 
         RowBox[{"b0", " ", "g1", " ", "\[Infinity]"}], "+", 
         RowBox[{"b0", " ", "g3", " ", "\[Infinity]", " ", 
          SuperscriptBox[
           RowBox[{"Sign", "[", "#1", "]"}], "2"]}], "+", 
         RowBox[{"b0", " ", "g4", " ", "\[Infinity]", " ", 
          SuperscriptBox[
           RowBox[{"Sign", "[", "#1", "]"}], "3"]}], "+", 
         RowBox[{"b2", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"-", "\[Infinity]"}], ")"}], " ", "#1"}], "+", 
         RowBox[{"b0", " ", "g2", " ", "\[Infinity]", " ", "#1"}], "+", 
         RowBox[{"b3", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"-", "\[Infinity]"}], ")"}], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"b4", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"-", "\[Infinity]"}], ")"}], " ", 
          SuperscriptBox["#1", "3"]}]}], 
        RowBox[{"b1", "+", 
         RowBox[{"2", " ", "b2", " ", "#1"}], "+", 
         RowBox[{"3", " ", "b3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"4", " ", "b4", " ", 
          SuperscriptBox["#1", "3"]}]}]], "&"}]}], "]"}], "b0"]}], 
  "&"}]], "Text",
 CellChangeTimes->{{3.750354511515873*^9, 3.7503545360531044`*^9}, 
   3.750428544062358*^9, {3.750438480285222*^9, 3.750438490074969*^9}},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[60]=",ExpressionUUID->"52d1c1a3-5da2-4d43-b9ad-16b774050a17"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"defintepf", "[", "s_", "]"}], "=", "  ", 
   RowBox[{"ExpandAll", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"intepf", "/.", 
       RowBox[{"#1", "\[Rule]", 
        RowBox[{"as", "[", 
         RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"intepf", "/.", 
       RowBox[{"#1", "\[Rule]", "a0"}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7503544377044363`*^9, 3.7503544405471196`*^9}, 
   3.75035452233786*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"718adc4a-b572-45aa-982f-a8e62d2225ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qmassseries5Mpf", "[", "s_", "]"}], " ", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"defintepf", "[", "s", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "0", ",", "5"}], "}"}]}], "]"}], ")"}], ",", " ", 
    "a0", ",", " ", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7503540663957443`*^9, 3.750354071987355*^9}, {
   3.7503544674370933`*^9, 3.7503544721412067`*^9}, {3.7503567571831846`*^9, 
   3.750356758805503*^9}, 3.750399436407552*^9, 3.7504389040162935`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"b91c3647-a3d6-4546-a365-20dd4b72abee"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"a0", " ", "g0", " ", 
   RowBox[{"(", 
    RowBox[{"0", "&"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a0", "2"], " ", "g0", " ", 
    RowBox[{"(", 
     RowBox[{"0", "&"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox["s", "s0"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b1"}], "+", 
      RowBox[{"b0", " ", 
       RowBox[{"(", 
        RowBox[{"b0", "+", "g0", "+", 
         RowBox[{"g0", " ", 
          RowBox[{"(", 
           RowBox[{"0", "&"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "b0"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a0", "3"], " ", "g0", " ", 
    RowBox[{"(", 
     RowBox[{"0", "&"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox["s", "s0"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "b2"}], "-", 
      RowBox[{"3", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "b0"}], "+", 
         RowBox[{"2", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}], "+", 
      RowBox[{"b0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b0", "2"]}], "+", 
         RowBox[{"3", " ", "b0", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"6", " ", "b0"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["b0", "2"]}]], 
   RowBox[{
    SuperscriptBox["a0", "4"], " ", "g0", " ", 
    RowBox[{"(", 
     RowBox[{"0", "&"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox["s", "s0"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", "b0", " ", "b3"}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b1", "2"], "+", 
         RowBox[{"2", " ", "b0", " ", "b2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "b0"}], "+", "g0", "+", 
         RowBox[{"g0", " ", 
          RowBox[{"(", 
           RowBox[{"0", "&"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}], "-", 
      RowBox[{"4", " ", "b0", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          SuperscriptBox["b0", "2"]}], "+", 
         RowBox[{"12", " ", "b0", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["g0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["b0", "3"]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["b0", "2"], " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "b0", " ", 
          SuperscriptBox["g0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g0", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0", "&"}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "3"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}], "3"]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"120", " ", 
     SuperscriptBox["b0", "2"]}]], 
   RowBox[{
    SuperscriptBox["a0", "5"], " ", "g0", " ", 
    RowBox[{"(", 
     RowBox[{"0", "&"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox["s", "s0"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", "b0", " ", "b4"}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b0", " ", "b1", " ", "b2"}], "+", 
         RowBox[{
          SuperscriptBox["b0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b1"}], "+", 
            RowBox[{"5", " ", "b3"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b1", " ", "b2", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b0", " ", "b3", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["b0", "3"], " ", "b2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["g0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17", " ", 
             SuperscriptBox["b1", "2"]}], "+", 
            RowBox[{"15", " ", "b2", " ", "g0", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"(", 
                RowBox[{"0", "&"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "b0", " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["b1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"(", 
                RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
            RowBox[{"b2", " ", "g0", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"0", "&"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}], "2"]}], "-", 
      RowBox[{"10", " ", "b0", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", 
          SuperscriptBox["b0", "3"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["b0", "2"], " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"15", " ", "b0", " ", 
          SuperscriptBox["g0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g0", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0", "&"}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "3"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["b0", "4"]}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["b0", "3"], " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{"0", "&"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["b0", "2"], " ", 
          SuperscriptBox["g0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{"10", " ", "b0", " ", 
          SuperscriptBox["g0", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0", "&"}], ")"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0", "&"}], ")"}], "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0", "&"}], ")"}], "3"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"0", "&"}], ")"}], "4"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["s", "s0"], "]"}], "4"]}]}], ")"}]}]}]}]], "Text",
 CellChangeTimes->{{3.750354512858698*^9, 3.750354536453178*^9}, 
   3.7504285449894657`*^9, 3.7504385003723288`*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[62]=",ExpressionUUID->"be522374-9e01-4e7d-b488-8932ea534998"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Validation of Results: Interchanging limiting processes in Mathematica\
\>", "Section",
 CellChangeTimes->{{3.7503402360477257`*^9, 3.7503402579959655`*^9}, {
   3.750340487877787*^9, 3.7503404937005186`*^9}, {3.7503407900500097`*^9, 
   3.7503408113812203`*^9}, {3.7503419137075853`*^9, 3.750342054167292*^9}, 
   3.7503530666648197`*^9, {3.7503531735931473`*^9, 3.7503532219689007`*^9}, 
   3.750353269780756*^9, 3.7503540209384084`*^9, {3.750354081439043*^9, 
   3.750354094140143*^9}, {3.750354226080442*^9, 3.7503543883429956`*^9}, {
   3.7503544956258106`*^9, 3.7503545252831235`*^9}, {3.7503546930802164`*^9, 
   3.750354696239995*^9}, {3.750354811010631*^9, 3.750354838080694*^9}, {
   3.7504001621401234`*^9, 3.750400203390441*^9}, {3.7504385914698105`*^9, 
   3.7504386363745456`*^9}, {3.7504420547501125`*^9, 
   3.7504420644213676`*^9}, {3.7504422401399155`*^9, 
   3.750442248484439*^9}},ExpressionUUID->"45ca755d-559e-43fe-9b4a-\
5c965210cfb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Here", " ", "we", "  ", "find", " ", "the", " ", "perturbative", " ", 
   "series", " ", "solution", " ", "by", " ", "interchanging", " ", "the", 
   " ", "two", " ", "limiting", " ", "processes", " ", 
   RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "integrand", " ", "is", " ",
    "replaced", " ", "with", " ", "its", " ", "Taylor", " ", "expansion"}], 
  ",", 
  RowBox[{
  "and", " ", "integrated", " ", "term", " ", "by", " ", "term", " ", "in", 
   " ", "Mathematica", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"without", " ", "using", " ", "Rubi"}], ")"}], " ", 
    "."}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.750354555673107*^9, 3.750354683735314*^9}, {
   3.7503549168103848`*^9, 3.750354919249436*^9}, {3.7504003409215527`*^9, 
   3.7504003563747535`*^9}, {3.75040039367135*^9, 3.7504005309216547`*^9}, {
   3.7504005997356215`*^9, 3.750400644687984*^9}, {3.750401281257934*^9, 
   3.750401344094033*^9}, {3.750401391827967*^9, 3.750401430202459*^9}, {
   3.7504014629060144`*^9, 3.750401476984645*^9}, {3.750401539250152*^9, 
   3.7504015910935965`*^9}, {3.7504402355167522`*^9, 
   3.7504402930630655`*^9}, {3.7504416817026324`*^9, 3.750441693374442*^9}, {
   3.7504417405151443`*^9, 3.75044177678062*^9}, 3.75044184120241*^9, {
   3.750441893984336*^9, 3.750441898780504*^9}, {3.7504419839216433`*^9, 
   3.7504419879079714`*^9}, {3.7504420213523903`*^9, 3.750442050531128*^9}, {
   3.7504422819398823`*^9, 3.7504423039681473`*^9}, {3.750442338269271*^9, 
   3.750442411640681*^9}, {3.750442451344836*^9, 3.7504424596712646`*^9}},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"9697bb4f-94d1-4155-b041-5795d70376e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intetaylor", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"integrand", "[", "a", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", "a"}], "]"}],
     "//", " ", 
    RowBox[{"Function", "[", 
     RowBox[{"y", ",", " ", 
      RowBox[{"Normal", "[", 
       RowBox[{"y", "+", " ", 
        RowBox[{
         RowBox[{"O", "[", "a0", "]"}], "^", "6"}]}], "]"}]}], "]"}]}]}], " ",
   "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.750354789161002*^9, 3.75035496920436*^9}, {
   3.7503550120499706`*^9, 3.75035504107016*^9}, {3.750356471539159*^9, 
   3.750356485226308*^9}, {3.750356516585497*^9, 3.7503565411484976`*^9}, {
   3.750356595962649*^9, 3.7503565973944764`*^9}, {3.750356637742885*^9, 
   3.750356691493238*^9}, {3.750399631077603*^9, 3.750399919546525*^9}, {
   3.750399953780756*^9, 3.7503999587814493`*^9}, {3.7504000262964954`*^9, 
   3.750400030797056*^9}, 3.750400072305052*^9, 3.750400159796772*^9, {
   3.750400359374728*^9, 3.7504003636087723`*^9}, 3.7504004479689646`*^9, 
   3.750435054968357*^9, {3.7504386912370534`*^9, 3.750438737031034*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5822539b-56d3-49cb-b146-6cb34a9cd21c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b1"}], " ", "g0"}], "+", 
      RowBox[{"b0", " ", "g1"}]}], ")"}]}], 
   SuperscriptBox["b0", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "g0"}], "-", 
      RowBox[{"b0", " ", "b2", " ", "g0"}], "-", 
      RowBox[{"b0", " ", "b1", " ", "g1"}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", "g2"}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["b0", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b1", "3"]}], " ", "g0"}], "+", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "2"], " ", "g1"}], "+", 
      RowBox[{"b0", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "b2", " ", "g0"}], "-", 
         RowBox[{"b0", " ", "g2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "b3"}], " ", "g0"}], "-", 
         RowBox[{"b2", " ", "g1"}], "+", 
         RowBox[{"b0", " ", "g3"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["b0", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5", " ", 
     SuperscriptBox["b0", "6"]}]], 
   RowBox[{
    SuperscriptBox["a", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b1", "5"]}], " ", "g0"}], "+", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "4"], " ", "g1"}], "+", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b2", " ", "g0"}], "-", 
         RowBox[{"b0", " ", "g2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "b3", " ", "g0"}], "-", 
         RowBox[{"3", " ", "b2", " ", "g1"}], "+", 
         RowBox[{"b0", " ", "g3"}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["b0", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b2", " ", "b3", " ", "g0"}], "-", 
         RowBox[{
          SuperscriptBox["b2", "2"], " ", "g1"}], "+", 
         RowBox[{"b0", " ", "b4", " ", "g1"}], "+", 
         RowBox[{"b0", " ", "b3", " ", "g2"}], "+", 
         RowBox[{"b0", " ", "b2", " ", "g3"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["b2", "2"], " ", "g0"}], "+", 
         RowBox[{"2", " ", "b0", " ", "b2", " ", "g2"}], "+", 
         RowBox[{"b0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "b4", " ", "g0"}], "+", 
            RowBox[{"2", " ", "b3", " ", "g1"}], "-", 
            RowBox[{"b0", " ", "g4"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["b0", "7"]}]], 
   RowBox[{
    SuperscriptBox["a", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b1", "6"], " ", "g0"}], "-", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "5"], " ", "g1"}], "+", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", "b2", " ", "g0"}], "+", 
         RowBox[{"b0", " ", "g2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b3", " ", "g0"}], "+", 
         RowBox[{"4", " ", "b2", " ", "g1"}], "-", 
         RowBox[{"b0", " ", "g3"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "3"], " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "b2", " ", "b3", " ", "g0"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b2", "2"], " ", "g1"}], "+", 
         RowBox[{"2", " ", "b0", " ", "b4", " ", "g1"}], "+", 
         RowBox[{"2", " ", "b0", " ", "b3", " ", "g2"}], "+", 
         RowBox[{"2", " ", "b0", " ", "b2", " ", "g3"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       SuperscriptBox["b1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["b2", "2"], " ", "g0"}], "-", 
         RowBox[{"3", " ", "b0", " ", "b2", " ", "g2"}], "+", 
         RowBox[{"b0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "b4", " ", "g0"}], "-", 
            RowBox[{"3", " ", "b3", " ", "g1"}], "+", 
            RowBox[{"b0", " ", "g4"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["b0", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b2", "3"], " ", "g0"}], "-", 
         RowBox[{"b0", " ", 
          SuperscriptBox["b2", "2"], " ", "g2"}], "+", 
         RowBox[{"b0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["b3", "2"]}], " ", "g0"}], "+", 
            RowBox[{"b0", " ", "b4", " ", "g2"}], "+", 
            RowBox[{"b0", " ", "b3", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"b0", " ", "b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "b4", " ", "g0"}], "-", 
            RowBox[{"2", " ", "b3", " ", "g1"}], "+", 
            RowBox[{"b0", " ", "g4"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b1", "4"], " ", "g0"}], "-", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "3"], " ", "g1"}], "+", 
      RowBox[{"b0", " ", 
       SuperscriptBox["b1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "b2", " ", "g0"}], "+", 
         RowBox[{"b0", " ", "g2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "b3", " ", "g0"}], "+", 
         RowBox[{"2", " ", "b2", " ", "g1"}], "-", 
         RowBox[{"b0", " ", "g3"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b2", "2"], " ", "g0"}], "-", 
         RowBox[{"b0", " ", "b2", " ", "g2"}], "+", 
         RowBox[{"b0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "b4"}], " ", "g0"}], "-", 
            RowBox[{"b3", " ", "g1"}], "+", 
            RowBox[{"b0", " ", "g4"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["b0", "5"]}]], "+", 
  FractionBox[
   RowBox[{"g0", " ", 
    RowBox[{"Log", "[", "a", "]"}]}], "b0"]}]], "Text",
 CellChangeTimes->{{3.750438831781768*^9, 3.750438843287692*^9}},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[3]=",ExpressionUUID->"87feff75-82df-4925-be2f-f87404d6c783"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"defintetaylor", "[", "s_", "]"}], "=", "  ", 
   RowBox[{"ExpandAll", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"intetaylor", "/.", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"as", "[", 
         RowBox[{"s", ",", "a0", ",", "s0"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"intetaylor", "/.", 
       RowBox[{"a", "\[Rule]", "a0"}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.750438867359641*^9, 3.7504388867516565`*^9}, {
  3.7504390361541853`*^9, 3.7504390390178256`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"4b1bde3a-0031-4a9c-aed2-7c3edfc4b571"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qmassseries5taylor", "[", "s_", "]"}], " ", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"defintetaylor", "[", "s", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "0", ",", "5"}], "}"}]}], "]"}], ")"}], ",", " ", 
    "a0", ",", " ", "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.7504389278896723`*^9, {3.750438998735598*^9, 3.750439001656863*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"39aa47f3-ec89-488c-ab22-0c26071ddbbc"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"a0", " ", "g0", " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["a0", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "g1"}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{"b0", "+", "g0"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["a0", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "g2"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b1", " ", "g0"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"b0", "+", "g0"}], ")"}], " ", "g1"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["b0", "2"]}], "+", 
        RowBox[{"3", " ", "b0", " ", "g0"}], "+", 
        SuperscriptBox["g0", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox["a0", "4"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", "g3"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", "g0"}], "+", 
        RowBox[{"2", " ", "b1", " ", "g1"}], "+", 
        SuperscriptBox["g1", "2"], "+", 
        RowBox[{"3", " ", "b0", " ", "g2"}], "+", 
        RowBox[{"2", " ", "g0", " ", "g2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["s", "s0"], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["b0", "2"], " ", "g1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["g0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "+", "g1"}], ")"}]}], "+", 
        RowBox[{"b0", " ", "g0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "b1"}], "+", 
           RowBox[{"9", " ", "g1"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}], "+", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["b0", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["b0", "2"], " ", "g0"}], "+", 
        RowBox[{"6", " ", "b0", " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        SuperscriptBox["g0", "3"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "3"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "120"], " ", 
   SuperscriptBox["a0", "5"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["s", "s0"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "120"}], " ", "g4"}], "+", 
     FractionBox[
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "b1", " ", "b2", " ", "g0"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b0", "2"], " ", "g3"}], "+", 
         RowBox[{"b0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b1", " ", "g0"}], "+", 
            RowBox[{"b3", " ", "g0"}], "+", 
            RowBox[{"2", " ", "b2", " ", "g1"}], "+", 
            RowBox[{"3", " ", "b1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g3"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}]}], "b0"], "-", 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["b1", "2"], " ", "g0"}], "+", 
        RowBox[{"b1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "b0"}], "+", 
           RowBox[{"9", " ", "g0"}]}], ")"}], " ", "g1"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b0"}], "+", "g0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b2", " ", "g0"}], "+", 
           SuperscriptBox["g1", "2"], "+", 
           RowBox[{"2", " ", "b0", " ", "g2"}], "+", 
           RowBox[{"g0", " ", "g2"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "2"]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["b0", "3"], " ", "g1"}], "+", 
        RowBox[{
         SuperscriptBox["g0", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "b1"}], "+", 
           RowBox[{"2", " ", "g1"}]}], ")"}]}], "+", 
        RowBox[{"b0", " ", 
         SuperscriptBox["g0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "b1"}], "+", 
           RowBox[{"12", " ", "g1"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b0", "2"], " ", "g0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "b1"}], "+", 
           RowBox[{"22", " ", "g1"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "3"]}], "-", 
     RowBox[{"g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["b0", "4"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["b0", "3"], " ", "g0"}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["b0", "2"], " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        RowBox[{"10", " ", "b0", " ", 
         SuperscriptBox["g0", "3"]}], "+", 
        SuperscriptBox["g0", "4"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["s", "s0"], "]"}], "4"]}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{3.7504390146902475`*^9, 3.750439066562194*^9, 
  3.7504394792819166`*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[8]=",ExpressionUUID->"31b7263d-3f6e-4ffc-be24-e9ba8ad61db8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Comparison", " ", "to", " ", "see", " ", "if", " ", "the", " ", "two", 
    " ", "expressions", " ", "are", " ", "equivalent"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"qmassseries5", "[", "s", "]"}], "]"}], " ", "===", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"qmassseries5taylor", "[", "s", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7502255066332893`*^9, 3.750225951884473*^9}, {
   3.7502455848639746`*^9, 3.750245587829917*^9}, {3.750245621502658*^9, 
   3.750245622169466*^9}, {3.750352866703206*^9, 3.750352879767449*^9}, {
   3.750353167344466*^9, 3.7503531686412864`*^9}, {3.7504361019629593`*^9, 
   3.750436103772603*^9}, {3.7504390057665772`*^9, 3.7504390077519217`*^9}, {
   3.7504399106735425`*^9, 3.7504399355786805`*^9}, 3.750440204626229*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"6005c53f-a16f-43ad-8044-264a5c335de3"],

Cell["True", "Text",
 CellChangeTimes->{
  3.750439074030568*^9, {3.750439890859448*^9, 3.750439940296109*^9}, {
   3.750442296048409*^9, 3.750442314891328*^9}},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[69]=",ExpressionUUID->"020dd02e-29d4-4c18-b77c-3c663bfc9fb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
              "In", " ", "this", " ", "section", " ", "Mathematica", " ", 
               "suceeds", " ", "in", " ", "calculating", " ", "the", " ", 
               "perturbative", " ", "series", " ", "solution", " ", "of", " ",
                "the", " ", "quark", " ", "mass", " ", "RG", " ", "equation", 
               " ", "to", " ", "five"}], "-", 
              RowBox[{"loop", " ", 
               RowBox[{"order", ".", " ", "The"}], " ", "method", " ", 
               "relies", " ", 
               RowBox[{"on", ":", " ", "i"}]}]}], ")"}], ".", " ", 
            "interchanging"}], " ", "the", " ", "limiting", " ", "processes", 
           
           RowBox[{"(", 
            RowBox[{
            "performing", " ", "the", " ", "series", " ", "expansion", " ", 
             "before", " ", "integration"}], ")"}]}], ",", " ", "ii"}], ")"}],
         ".", " ", "calculating"}], " ", "the", " ", "indefinite", " ", 
       "integral"}], ",", " ", 
      RowBox[{
      "followed", " ", "by", " ", "using", " ", "the", " ", "FTC", " ", "to", 
       " ", "find", " ", "the", " ", "definite", " ", "integral"}], ",", " ", 
      "iii"}], ")"}], ".", "  ", "performing"}], " ", "a", " ", "second", " ",
    "taylor", " ", "expansion", " ", "after", " ", "exponentiating", " ", 
   "the", " ", "resultant", " ", 
   RowBox[{"integral", ".", " ", "\[IndentingNewLine]", "While"}], " ", 
   "this", " ", "is", " ", "nonintuitive"}], ",", " ", 
  RowBox[{"it", " ", "does", " ", "provide", " ", 
   RowBox[{"validation", ":", " ", 
    RowBox[{
     RowBox[{"the", " ", "series", " ", "solution", " ", "to", " ", "five"}], 
     "-", 
     RowBox[{
     "loop", " ", "order", " ", "determined", " ", "in", " ", "this", " ", 
      "subsection", " ", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"qmassseries5taylor", "[", "s", "]"}],
        FontSlant->"Italic"], ")"}], "  ", "is", " ", "in", " ", "perfect", 
      " ", "agreement", " ", "with", " ", "the", " ", "solution", " ", 
      "determined", " ", "through", " ", "using", " ", "Rubi", " ", 
      RowBox[{
       RowBox[{"(", 
        StyleBox[
         RowBox[{"qmassseries5", "[", "s", "]"}],
         FontSlant->"Italic"], ")"}], ".", " ", "\n", "The"}], " ", "case", 
      " ", "for", " ", "using", " ", "Rubi", " ", "in", " ", "this", " ", 
      "situation"}]}]}]}], " ", ",", " ", 
  RowBox[{"and", " ", "in", " ", "other", " ", "Science"}], ",", " ", 
  "Technology", ",", " ", 
  RowBox[{"Engineering", " ", "and", " ", "Mathematics", " ", 
   RowBox[{"(", "STEM", ")"}], " ", "research", " ", "areas"}], ",", " ", 
  RowBox[{"is", " ", 
   RowBox[{"thus", ":", " ", 
    RowBox[{
    "it", " ", "provides", " ", "a", " ", "lucid", " ", "and", " ", 
     "intuitive", " ", "aproach", " ", "to", " ", "solving", " ", 
     "integrals"}]}]}], ",", " ", 
  RowBox[{
  "which", " ", "Mathematica", " ", "is", " ", "often", " ", "unable", " ", 
   "to", " ", "solve", " ", 
   RowBox[{"directly", ".", "  "}]}]}]], "Text",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}, {3.7499722549053564`*^9, 
   3.749972263680873*^9}, {3.749972306684284*^9, 3.7499723189165773`*^9}, {
   3.7499754104538565`*^9, 3.749975529530422*^9}, {3.7499756174452047`*^9, 
   3.7499756260132756`*^9}, {3.749976344372533*^9, 3.7499763855473576`*^9}, {
   3.7499764163230357`*^9, 3.7499764746351166`*^9}, {3.7499765228042135`*^9, 
   3.749976552107803*^9}, {3.7499766132441735`*^9, 3.7499766873309245`*^9}, {
   3.749976814362748*^9, 3.7499768418582993`*^9}, {3.7499770910975056`*^9, 
   3.7499771145956273`*^9}, {3.7500423298064737`*^9, 
   3.7500423383241415`*^9}, {3.7500423757645655`*^9, 3.75004249604217*^9}, {
   3.7500425860753245`*^9, 3.750042732031891*^9}, {3.7500427627313676`*^9, 
   3.7500427669938354`*^9}, {3.7500431095884876`*^9, 3.750043118886512*^9}, {
   3.750223837280729*^9, 3.7502238396454296`*^9}, {3.750226034304221*^9, 
   3.750226084946361*^9}, {3.750226129759202*^9, 3.7502261506498594`*^9}, {
   3.7503530822808228`*^9, 3.750353083968193*^9}, {3.7503531333119836`*^9, 
   3.750353134859411*^9}, {3.750354555673107*^9, 3.750354683735314*^9}, {
   3.7503549168103848`*^9, 3.750354919249436*^9}, {3.7504005626251345`*^9, 
   3.750400578468932*^9}, {3.750400972249538*^9, 3.7504009923904343`*^9}, {
   3.7504011399531145`*^9, 3.7504011407815266`*^9}, {3.75040119303113*^9, 
   3.750401250609717*^9}, {3.750401855217993*^9, 3.7504018957513986`*^9}, {
   3.750431021657647*^9, 3.750431049656827*^9}, {3.750435085863471*^9, 
   3.750435180563291*^9}, {3.750440310734665*^9, 3.7504404289527483`*^9}, {
   3.7504404969685993`*^9, 3.7504405174213343`*^9}, {3.750440559796545*^9, 
   3.750440618416324*^9}, {3.7504406607344065`*^9, 3.7504406963444676`*^9}, {
   3.750440740344081*^9, 3.7504408506873074`*^9}, {3.750440967937085*^9, 
   3.750441105437532*^9}, {3.7504411684532213`*^9, 3.7504412974377747`*^9}, {
   3.7504413777655773`*^9, 3.7504414087225266`*^9}, {3.750441465952629*^9, 
   3.7504415314997196`*^9}, {3.7504415852022605`*^9, 3.750441639296465*^9}, {
   3.7504422645000463`*^9, 3.750442273249441*^9}, 3.750442432829258*^9},
 FontFamily->"Source Sans Pro",
 FontColor->GrayLevel[0.5],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"ee2ac431-5206-4861-8e7c-bf81ae5d0fc9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 817},
WindowMargins->{{Automatic, 1358}, {Automatic, -61}},
Magnification->1.25,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1111, 16, 134, "Title",ExpressionUUID->"1a5688f0-aff4-4fb6-a0c7-04646487bddf"],
Cell[1694, 40, 453, 8, 35, "Input",ExpressionUUID->"7fcca367-b5a1-415f-8c67-135e6185d55b"],
Cell[2150, 50, 2331, 41, 453, "Text",ExpressionUUID->"40b855fe-7bc7-4a76-901f-a6962e935c86"],
Cell[4484, 93, 144, 2, 35, "Input",ExpressionUUID->"47fd632a-0d4c-4084-8e6f-991feae2444c"],
Cell[CellGroupData[{
Cell[4653, 99, 168, 3, 56, "Subsubsection",ExpressionUUID->"8e951af5-0d05-4389-a94f-d4a9f1909d35"],
Cell[4824, 104, 505, 10, 71, "Text",ExpressionUUID->"cc34d309-d46d-49d6-a071-62e22712cc69"],
Cell[5332, 116, 398, 8, 35, "Input",ExpressionUUID->"9ba3e599-476f-43fe-b7c5-052aa595ecde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5767, 129, 280, 4, 56, "Subsubsection",ExpressionUUID->"2a083531-1783-479a-969e-b85105028636"],
Cell[6050, 135, 311, 5, 43, "Text",ExpressionUUID->"0d9db0d6-0045-49cf-9c43-e80903a78690"],
Cell[6364, 142, 127, 2, 35, "Input",ExpressionUUID->"fbda327d-e85d-49df-9001-442e111cf1e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6528, 149, 432, 7, 83, "Section",ExpressionUUID->"a24430c9-fd0b-4eb1-a1bf-d000d8e80f97"],
Cell[6963, 158, 354, 7, 35, "Input",ExpressionUUID->"491982a8-d07b-4231-97d7-da6bc1002f14"],
Cell[CellGroupData[{
Cell[7342, 169, 777, 11, 67, "Subsection",ExpressionUUID->"520c2800-ca0a-4074-9ec1-56648ce9bf67"],
Cell[8122, 182, 6819, 179, 505, "Input",ExpressionUUID->"4a4e3947-dc19-494d-baf9-60dd1a06871c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14978, 366, 932, 13, 253, "Subsection",ExpressionUUID->"105c8ed5-506b-468c-9864-b0da39f9b325"],
Cell[15913, 381, 1336, 30, 318, "Input",ExpressionUUID->"1bc7e699-6f30-4a93-b6d1-135524ed9234"],
Cell[17252, 413, 7327, 191, 2320, "Input",ExpressionUUID->"9aa0cd45-0b99-4731-9d3f-6c29b39385f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24628, 610, 1044, 15, 367, "Chapter",ExpressionUUID->"5badcf8f-9133-437c-82ec-141b0175198d"],
Cell[25675, 627, 4358, 71, 756, "Text",ExpressionUUID->"e3b2016c-79f2-433c-8a9e-e9e0919bc29a"],
Cell[CellGroupData[{
Cell[30058, 702, 1136, 20, 314, "Section",ExpressionUUID->"e9561423-e320-49d2-a499-99b60851299b"],
Cell[31197, 724, 9574, 282, 460, "Text",ExpressionUUID->"0e472979-bb38-4c1c-b5b9-f83bf4ccf9d6"],
Cell[40774, 1008, 6175, 153, 596, "Input",ExpressionUUID->"892b6425-3475-419e-869a-0e3c778cfb89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46986, 1166, 869, 12, 201, "Section",ExpressionUUID->"fafcdb36-20d7-41d2-bcfd-0b7b7592bed7"],
Cell[47858, 1180, 12755, 354, 703, "Text",ExpressionUUID->"02804edf-76de-4c14-b0c5-ca8200348f38"],
Cell[60616, 1536, 1435, 32, 157, "Input",ExpressionUUID->"21ea1639-b13e-4a38-b115-90f95196b910"],
Cell[62054, 1570, 1737, 39, 184, "Input",ExpressionUUID->"5111d0b6-f8a3-4b0a-ba6f-f5d6fce799b1"],
Cell[63794, 1611, 2930, 84, 331, "Text",ExpressionUUID->"99b9ada7-17c6-41e5-b111-ff0410aabf3b"],
Cell[66727, 1697, 3574, 94, 496, "Input",ExpressionUUID->"25aa8686-1b19-44ed-a047-e7e41a3f438c"],
Cell[70304, 1793, 3688, 108, 304, "Input",ExpressionUUID->"7af422e7-cf26-4902-93b9-be72bbb8e8fd"],
Cell[73995, 1903, 1880, 36, 262, "Input",ExpressionUUID->"ac831c21-b708-4076-8dc8-b53894ce5dc7"],
Cell[75878, 1941, 6503, 191, 1060, "Text",ExpressionUUID->"934db1ea-8b5c-4eb4-a7ea-724742674622"],
Cell[82384, 2134, 8134, 238, 1220, "Input",ExpressionUUID->"3930f480-ee02-4e04-a619-6d57142b56c4"],
Cell[90521, 2374, 781, 16, 145, "Input",ExpressionUUID->"e6900549-07f8-404f-9f1b-8716119538b0"],
Cell[91305, 2392, 227, 4, 104, "Text",ExpressionUUID->"fde631a0-727e-4b07-8ae3-6e5eb228f16a"],
Cell[CellGroupData[{
Cell[91557, 2400, 1017, 14, 162, "Subsection",ExpressionUUID->"cd278eae-5f27-44e1-9c1b-adae7b631c1f"],
Cell[92577, 2416, 5845, 104, 557, "Text",ExpressionUUID->"673aea3f-0b00-45c7-a9f2-7f95a6c314b3"],
Cell[98425, 2522, 1304, 28, 145, "Input",ExpressionUUID->"f5ea49da-fc23-466e-8053-0bc95514b0de"],
Cell[99732, 2552, 3257, 98, 490, "Text",ExpressionUUID->"34d0ea8f-37a4-43ff-94bb-63211d6ceab2"],
Cell[102992, 2652, 5012, 136, 668, "Input",ExpressionUUID->"67bbda4e-f800-4c51-9d58-5d86aa70bc8e"],
Cell[108007, 2790, 1142, 20, 145, "Input",ExpressionUUID->"e1a9cd47-d9b7-40db-8f51-b83b6f0c63b4"],
Cell[109152, 2812, 227, 4, 104, "Text",ExpressionUUID->"dbf7a34c-fcae-42d9-9de1-09c03c630e6f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109428, 2822, 904, 13, 201, "Section",ExpressionUUID->"50929c4a-e1d9-4978-bc63-d3f6586ae3cc"],
Cell[110335, 2837, 3780, 58, 179, "Text",ExpressionUUID->"fa6ed1d9-6497-418b-b687-03754442331a"],
Cell[114118, 2897, 1132, 25, 145, "Input",ExpressionUUID->"be654852-4fc5-42fe-9f72-f587c79854b8"],
Cell[115253, 2924, 2602, 45, 204, "Input",ExpressionUUID->"a0c2e2da-6452-4ba8-a564-f736dfdeca63"],
Cell[117858, 2971, 16718, 417, 1612, "Text",ExpressionUUID->"0ca93890-a8d6-467a-9732-5fc2ab33ec33"],
Cell[134579, 3390, 1379, 30, 204, "Input",ExpressionUUID->"462f658d-b31f-4472-849e-5653aebb81f3"],
Cell[135961, 3422, 5667, 145, 640, "Text",ExpressionUUID->"b5b17ba5-1ff1-468f-81bd-9841e2fffc14"],
Cell[CellGroupData[{
Cell[141653, 3571, 959, 14, 162, "Subsection",ExpressionUUID->"d7a0c1bc-cb0a-4b53-99a5-7166e76a2900"],
Cell[142615, 3587, 4989, 123, 800, "Input",ExpressionUUID->"1e885134-8039-4534-a8bd-12d366d36bfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147641, 3715, 1034, 15, 162, "Subsection",ExpressionUUID->"2659fa78-b5d1-405a-9d5a-c4365918d8a2"],
Cell[148678, 3732, 3648, 55, 179, "Text",ExpressionUUID->"7158d59f-bdf8-4465-9a54-d12370b0bc68"],
Cell[152329, 3789, 1091, 23, 84, "Input",ExpressionUUID->"0d79a25f-642f-4eab-9cd9-56cb00858b63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153457, 3817, 1003, 14, 162, "Subsection",ExpressionUUID->"74813658-2fbf-4d98-b812-94f4c8a96db2"],
Cell[154463, 3833, 506, 12, 84, "Input",ExpressionUUID->"4cf84b57-aac9-4a8e-9888-d26c119898f3"],
Cell[154972, 3847, 5380, 139, 1000, "Input",ExpressionUUID->"928edd7a-53f2-4fd9-965e-b3f8927ce731"],
Cell[160355, 3988, 177587, 2997, 778, "Input",ExpressionUUID->"f3da1e8b-1d39-44f3-bb3f-2491ed5219ba"],
Cell[337945, 6987, 38728, 720, 864, "Input",ExpressionUUID->"c1580004-6c64-46d5-9211-c39d410996a9"],
Cell[376676, 7709, 5670, 132, 825, "Input",ExpressionUUID->"4a9324ac-fa96-4b30-bc18-09ac0bcc866a"],
Cell[382349, 7843, 101372, 1725, 831, "Input",ExpressionUUID->"5179d0fe-e2f9-4e21-9e18-6fd263ba7f7e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[483770, 9574, 956, 14, 201, "Section",ExpressionUUID->"b4cf30b8-e1d6-492a-91ff-c48ecb2c38f2"],
Cell[484729, 9590, 4727, 89, 321, "Text",ExpressionUUID->"07d9444a-5137-4adb-a6cc-9c4a8667fd98"],
Cell[489459, 9681, 892, 15, 145, "Input",ExpressionUUID->"190c0683-83ef-460c-9aa8-566e53dda653"],
Cell[490354, 9698, 1616, 38, 223, "Input",ExpressionUUID->"5d03899e-be86-43b8-a620-56833fbf475b"],
Cell[491973, 9738, 311, 10, 171, "Text",ExpressionUUID->"b198f321-1417-47c6-b04d-ebc66027d2f0"],
Cell[492287, 9750, 1525, 36, 204, "Input",ExpressionUUID->"767b63c1-de85-4402-be48-650d6f1a97d4"],
Cell[493815, 9788, 353, 10, 171, "Text",ExpressionUUID->"c4bde26b-b847-4d14-bf00-f9f6f08992ad"],
Cell[494171, 9800, 1447, 31, 204, "Input",ExpressionUUID->"523ca4d6-531c-41a5-8e17-0cc13f39af9f"],
Cell[495621, 9833, 295, 10, 171, "Text",ExpressionUUID->"dbb5dee5-f95f-421b-b8eb-e965c07c13a3"],
Cell[495919, 9845, 1498, 32, 204, "Input",ExpressionUUID->"4656814a-4a88-4f98-af33-5dc089fca345"],
Cell[497420, 9879, 305, 10, 171, "Text",ExpressionUUID->"96c58280-18f5-462e-9dfb-e52ec5d60bb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497762, 9894, 979, 14, 201, "Section",ExpressionUUID->"96eb79f6-06d3-42d8-bda3-708319f6880f"],
Cell[498744, 9910, 3850, 59, 179, "Text",ExpressionUUID->"45b97286-1571-4596-9281-8cf4253e51f1"],
Cell[502597, 9971, 867, 15, 145, "Input",ExpressionUUID->"ff0b3502-b46b-4fac-a012-e56dca6db586"],
Cell[CellGroupData[{
Cell[503489, 9990, 611, 10, 162, "Subsection",ExpressionUUID->"8455472e-a264-4d98-951e-8fb255620b7a"],
Cell[504103, 10002, 5278, 87, 400, "Text",ExpressionUUID->"3c5a5118-ca1b-470a-9370-d7367e664e7a"],
Cell[509384, 10091, 2465, 55, 243, "Input",ExpressionUUID->"12084321-b58a-4052-a151-4b4b0a5f604c"],
Cell[511852, 10148, 842, 14, 84, "Input",ExpressionUUID->"a65d0d60-2a11-4022-8059-7f114c53ecc2"],
Cell[512697, 10164, 2274, 61, 379, "Text",ExpressionUUID->"72f5e0a4-25bb-44bb-b61f-20ce6379f2ec"],
Cell[514974, 10227, 1985, 45, 262, "Input",ExpressionUUID->"6ba3ca65-d37d-4f29-93ad-5a295f53958e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516996, 10277, 835, 11, 162, "Subsection",ExpressionUUID->"75cb4597-855f-4230-82ea-054bbb5677f7"],
Cell[517834, 10290, 4915, 79, 326, "Text",ExpressionUUID->"397e7c1b-ba06-4a0e-89e9-99a480546703"],
Cell[522752, 10371, 2758, 60, 328, "Input",ExpressionUUID->"97803b49-ef23-43b3-bb2a-99c84917f48b"],
Cell[525513, 10433, 1516, 34, 162, "Input",ExpressionUUID->"7fa8d9eb-0b62-4689-a631-5bc602f4ce02"],
Cell[527032, 10469, 266, 8, 89, "Input",ExpressionUUID->"3680c064-abed-4201-8473-74e37be3f1b8"],
Cell[527301, 10479, 2088, 53, 304, "Text",ExpressionUUID->"52d1c1a3-5da2-4d43-b9ad-16b774050a17"],
Cell[529392, 10534, 613, 16, 84, "Input",ExpressionUUID->"718adc4a-b572-45aa-982f-a8e62d2225ea"],
Cell[530008, 10552, 720, 16, 84, "Input",ExpressionUUID->"b91c3647-a3d6-4546-a365-20dd4b72abee"],
Cell[530731, 10570, 11827, 345, 1268, "Text",ExpressionUUID->"be522374-9e01-4e7d-b488-8932ea534998"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[542607, 10921, 968, 15, 201, "Section",ExpressionUUID->"45ca755d-559e-43fe-9b4a-5c965210cfb7"],
Cell[543578, 10938, 4571, 69, 179, "Text",ExpressionUUID->"9697bb4f-94d1-4155-b041-5795d70376e7"],
Cell[548152, 11009, 1319, 28, 145, "Input",ExpressionUUID->"5822539b-56d3-49cb-b146-6cb34a9cd21c"],
Cell[549474, 11039, 7536, 221, 1048, "Text",ExpressionUUID->"87feff75-82df-4925-be2f-f87404d6c783"],
Cell[557013, 11262, 649, 16, 84, "Input",ExpressionUUID->"4b1bde3a-0031-4a9c-aed2-7c3edfc4b571"],
Cell[557665, 11280, 600, 15, 84, "Input",ExpressionUUID->"39aa47f3-ec89-488c-ab22-0c26071ddbbc"],
Cell[558268, 11297, 6502, 191, 1060, "Text",ExpressionUUID->"31b7263d-3f6e-4ffc-be24-e9ba8ad61db8"],
Cell[564773, 11490, 964, 18, 145, "Input",ExpressionUUID->"6005c53f-a16f-43ad-8044-264a5c335de3"],
Cell[565740, 11510, 275, 5, 104, "Text",ExpressionUUID->"020dd02e-29d4-4c18-b77c-3c663bfc9fb6"],
Cell[566018, 11517, 7317, 130, 814, "Text",ExpressionUUID->"ee2ac431-5206-4861-8e7c-bf81ae5d0fc9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


